Four-point correlators with BPS bound states in AdS$_3$ and AdS$_5$

We consider heavy-heavy-light-light (HHLL) correlators in AdS/CFT, focussing on the D1D5 CFT$_2$ and the ${\cal N}= 4$ super Yang-Mills theory. Out of the lightest $1/2$-BPS operator in the spectrum, $O$, we construct a particular heavy operator $O_H$ given by a coherent superposition of multi-particle operators $O^n$, and study the HHLL correlator. When $n$ is of order of the central charge, we show that the bulk equation that computes our boundary HHLL correlators is always a Heun equation. By assuming that the form of the correlator can be continued to the regime where $n$ is ${\mathcal O}(1)$, we first reproduce the known single-particle four-point correlators for $n=1$ and then predict new results for the multi-particle correlators $\langle O^n O^n O O\rangle$. Explicit expressions can be written entirely in terms of $n$-loop ladder integrals and their derivatives, and we provide them for $n=2$ and $n=3$ both in position and in Mellin space. Focussing on the AdS$_5$ case, we study the OPE expansion of these multi-particle correlators and show that several consistency relations with known CFT data are non-trivially satisfied. Finally, we extract new CFT data for double and triple-particle long operators.

==> ancillaryArXiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    301145,       8394]
NotebookOptionsPosition[    289158,       8199]
NotebookOutlinePosition[    289596,       8215]
CellTagsIndexPosition[    289553,       8212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["definitions", "Subsection",
 CellChangeTimes->{{3.9487983372328663`*^9, 
  3.9487983422538853`*^9}},ExpressionUUID->"01440a2c-fb5a-4d32-bc66-\
4d044ef80f6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", ">", "0"}], ",", 
     RowBox[{"z", "<", "1"}], ",", 
     RowBox[{"zb", ">", "0"}], ",", 
     RowBox[{"zb", "<", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9242615432961884`*^9, 3.924261552281089*^9}, {
  3.931745574307342*^9, 3.931745574417028*^9}, {3.931921922589063*^9, 
  3.931921942465341*^9}, {3.935373765817994*^9, 3.935373766406052*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"5603b095-b952-472b-8be5-6498d59b4e4a"],

Cell[CellGroupData[{

Cell["Spacetime cross ratios written in terms of z,zb", "Subsubsection",
 CellChangeTimes->{{3.94879866872021*^9, 3.948798701214731*^9}, {
  3.948977200517672*^9, 
  3.948977200613283*^9}},ExpressionUUID->"5c184b52-59ca-42cd-8649-\
81e9f5d628c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "zb"}], ")"}]}]}], ";", 
  RowBox[{"V", "=", " ", 
   RowBox[{"z", " ", "zb"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9354932318914013`*^9, 3.935493246408667*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"883b54dd-c027-47a6-a028-706664f97838"]
}, Closed]],

Cell[CellGroupData[{

Cell["Ladder integrals", "Subsubsection",
 CellChangeTimes->{{3.948798513512701*^9, 3.94879851558982*^9}, {
  3.9489771983580713`*^9, 
  3.948977198637438*^9}},ExpressionUUID->"1a01b920-3f42-402f-b643-\
556dd357459f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ladder", "[", "n_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "r"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "r"}], ")"}], "!"}]}], 
      RowBox[{
       RowBox[{"n", "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "r"}], ")"}], "!"}], 
       RowBox[{"r", "!"}]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}], ")"}], "r"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "-", "r"}], ",", "z"}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "-", "r"}], ",", "zb"}], "]"}]}], ")"}]}], ",", 
    
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935373911553544*^9, 3.93537391211231*^9}, 
   3.9487985397744904`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"16ea33ec-92f7-433d-b129-35e8b0692780"]
}, Closed]],

Cell[CellGroupData[{

Cell["Transcendental functions in position space", "Subsubsection",
 CellChangeTimes->{{3.9426709804632263`*^9, 3.94267098388484*^9}, {
  3.9487984257907753`*^9, 3.948798432329562*^9}, {3.9489811657225657`*^9, 
  3.9489811728894777`*^9}},ExpressionUUID->"a8b2c17c-780d-41fc-839c-\
9fe1ad0df275"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"ladder", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dmP3", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"D", "[", 
       RowBox[{"P3", ",", "z"}], "]"}]}], "-", 
     RowBox[{"zb", " ", 
      RowBox[{"D", "[", 
       RowBox[{"P3", ",", "zb"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpP3", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"D", "[", 
       RowBox[{"P3", ",", "z"}], "]"}]}], "+", 
     RowBox[{"zb", " ", 
      RowBox[{"D", "[", 
       RowBox[{"P3", ",", "zb"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dpdmP3", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", " ", 
       RowBox[{"D", "[", 
        RowBox[{"dmP3", ",", "z"}], "]"}]}], "+", 
      RowBox[{"zb", " ", 
       RowBox[{"D", "[", 
        RowBox[{"dmP3", ",", "zb"}], "]"}]}]}], ")"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "of", " ", "course", " ", "this", " ", "is", " ", "the", " ", "same", " ", 
    "as", " ", "dmdpP3"}], " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.942670696054644*^9, 3.9426707681706057`*^9}, {
  3.9426708310005836`*^9, 3.942670833454541*^9}, {3.948798455623782*^9, 
  3.9487985066291227`*^9}, {3.948798547128717*^9, 3.948798625504559*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e64aa06d-f148-40b1-819c-cf3210a89821"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"ladder", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dmP2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"D", "[", 
       RowBox[{"P2", ",", "z"}], "]"}]}], "-", 
     RowBox[{"zb", " ", 
      RowBox[{"D", "[", 
       RowBox[{"P2", ",", "zb"}], "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.942670696054644*^9, 3.9426707681706057`*^9}, {
  3.9426708310005836`*^9, 3.942670833454541*^9}, {3.948798455623782*^9, 
  3.9487985066291227`*^9}, {3.948798547128717*^9, 3.948798634106106*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"511362f3-73ca-4b21-977a-62b720640d1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P1", "=", 
    RowBox[{"ladder", "[", "1", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.942670696054644*^9, 3.9426707681706057`*^9}, {
  3.9426708310005836`*^9, 3.942670833454541*^9}, {3.948798455623782*^9, 
  3.9487985066291227`*^9}, {3.948798547128717*^9, 3.948798644290402*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3e536c42-d8ef-4b3b-8b47-68ac49d8539b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L1", "=", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"L2", "=", 
     RowBox[{"Log", "[", 
      RowBox[{"z", " ", "zb"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.942670696054644*^9, 3.9426707681706057`*^9}, {
  3.9426708310005836`*^9, 3.942670833454541*^9}, {3.948798455623782*^9, 
  3.9487985066291227`*^9}, {3.948798547128717*^9, 3.948798652703558*^9}, {
  3.948800927363101*^9, 3.948800935466848*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"075521c4-86b5-427b-9269-e351c32eae48"]
}, Closed]],

Cell[CellGroupData[{

Cell["Transcendental functions in Mellin space", "Subsubsection",
 CellChangeTimes->{{3.948976268337336*^9, 3.948976302791092*^9}, {
   3.948977164702396*^9, 3.948977164997204*^9}, {3.948981175817493*^9, 
   3.948981179897729*^9}, 
   3.9495662917601624`*^9},ExpressionUUID->"40fd2704-12b8-4bfc-91bb-\
d891aec610e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K4", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "s"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "t"}]}], "]"}]}], ")"}], "4"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "s"}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "t"}]}], "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "s"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "t"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "s"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "t"}]}], "]"}]}], ")"}]}], "+", " ", 
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "s"}]}], "]"}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "t"}]}], "]"}]}], ")"}], "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"-", "s"}]}], "]"}]}], "-", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "t"}]}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
     SuperscriptBox["\[Pi]", "4"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K3", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "s"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "t"}]}], "]"}]}], ")"}], "3"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "s"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "t"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "s"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "t"}]}], "]"}]}], ")"}]}]}]}], " ", ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tildeK2", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "s"}]}], "]"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "t"}]}], "]"}]}], ")"}], "-", 
     RowBox[{
      FractionBox["2", "3"], 
      SuperscriptBox["\[Pi]", "2"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K2", "=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "s"}]}], "]"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "t"}]}], "]"}]}], ")"}], "2"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "s"}]}], "]"}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "t"}]}], "]"}]}], ")"}], "-", 
     SuperscriptBox["\[Pi]", "2"]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K1", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "s"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "t"}]}], "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.948976341821755*^9, 3.948976434271654*^9}, {
  3.9489765206265078`*^9, 3.948976532620398*^9}, {3.948976791616727*^9, 
  3.9489768109517736`*^9}, {3.948976911976222*^9, 3.948977036551456*^9}, {
  3.948977120679264*^9, 3.948977120782246*^9}, {3.94897774072097*^9, 
  3.948977745488329*^9}, {3.949566088921294*^9, 
  3.949566107614635*^9}},ExpressionUUID->"935a7068-77e0-4e9d-a909-\
d0d17b58552e"]
}, Closed]]
}, Open  ]],

Cell["", "Section",ExpressionUUID->"083e03ed-dc2f-4600-aa34-0ac84d903b61"],

Cell[CellGroupData[{

Cell["Section 3: AdS3", "Section",
 CellChangeTimes->{{3.9487982261886263`*^9, 3.948798233168145*^9}, 
   3.948798299537839*^9, {3.948808631990632*^9, 
   3.948808637189838*^9}},ExpressionUUID->"3af721ff-8f82-4fb8-b6cf-\
923e0a19d59a"],

Cell[CellGroupData[{

Cell["Formula (2.42) --- tree level single particle correlator", "Subsection",
 CellChangeTimes->{{3.94880311215792*^9, 3.948803122654821*^9}, {
   3.9488034376471786`*^9, 3.9488034418695927`*^9}, {3.948804676910252*^9, 
   3.9488046970234213`*^9}, {3.94880491674988*^9, 3.948804919643642*^9}, {
   3.9488053726908617`*^9, 3.94880538804191*^9}, {3.9488056433518133`*^9, 
   3.9488056503501377`*^9}, {3.948806113944786*^9, 3.948806122996052*^9}, {
   3.9488061667643213`*^9, 3.948806173746758*^9}, {3.949565583139641*^9, 
   3.949565584770299*^9}, 3.949567569482239*^9, {3.9499863293528147`*^9, 
   3.949986331339464*^9}, {3.9499868456365633`*^9, 3.949986847032646*^9}, {
   3.949987626942326*^9, 
   3.949987627017968*^9}},ExpressionUUID->"afadcfd5-cd97-4f44-b08f-\
bfb950b25713"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", "z", " ", "zb", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "zb"}], ")"}]}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"z", " ", "zb", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "zb"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "zb"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"z", " ", "zb"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{"z", " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "z"}], "]"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"z", " ", "zb"}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "zb"}], "]"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"z", " ", "zb"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "z"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "zb"}], "]"}]}]}], ")"}]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "3"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9488056807229757`*^9, 3.9488057024155903`*^9}},
 CellLabel->
  "In[741]:=",ExpressionUUID->"4e65fa00-3ea0-43b3-a0e2-0e8cef7a2f72"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula (2.44) --- KST geometry double particle correlator", \
"Subsection",
 CellChangeTimes->{{3.94880311215792*^9, 3.948803122654821*^9}, {
   3.9488034376471786`*^9, 3.9488034418695927`*^9}, {3.948804676910252*^9, 
   3.9488046970234213`*^9}, {3.94880491674988*^9, 3.948804919643642*^9}, {
   3.9488053726908617`*^9, 3.94880538804191*^9}, {3.948806112226172*^9, 
   3.948806112520203*^9}, {3.948806164475728*^9, 3.9488061744097967`*^9}, {
   3.9495655875554333`*^9, 3.94956558797735*^9}, 3.949567571273875*^9, {
   3.949577111653181*^9, 3.949577113991334*^9}, {3.949986838717751*^9, 
   3.949986842674461*^9}, {3.949987628017109*^9, 3.94998762810007*^9}, 
   3.9607293082338533`*^9},ExpressionUUID->"bb290c3c-7b6f-4ebe-8e04-\
881fc4990497"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R2VS1", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"10", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "5"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2VS2", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"4", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R2VS3", "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2VS4", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2VS5", "=", "0"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2VS6", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "3"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2VS7", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "z"}], "-", "zb", "+", 
         RowBox[{"2", "*", "z", "*", "zb"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R2VS8", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "z", "*", "zb"}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "2"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"R2VS9", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.948805074825762*^9, 3.948805111320499*^9}, {
  3.948805157289483*^9, 3.948805206974031*^9}, {3.948805316796317*^9, 
  3.9488053410257463`*^9}, {3.948805514393682*^9, 3.9488055645719643`*^9}, {
  3.9488080111535387`*^9, 3.9488080778238993`*^9}, {3.9500322294117203`*^9, 
  3.950032239911439*^9}},ExpressionUUID->"a6c598c8-1c1b-41c1-8874-\
c55c0f7375a0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalPsi]2VS", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "R2VS1", ",", "R2VS2", ",", "R2VS3", ",", "R2VS4", ",", "R2VS5", ",", 
       "R2VS6", ",", "R2VS7", ",", "R2VS8", ",", "R2VS9"}], "}"}], ".", 
     RowBox[{"{", 
      RowBox[{"P2", ",", "dmP2", ",", 
       RowBox[{"P1", " ", "L2"}], ",", 
       SuperscriptBox["L2", "2"], ",", 
       RowBox[{"L2", " ", "L1"}], ",", "P1", ",", "L2", ",", "L1", ",", "1"}],
       "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.948805247711582*^9, 3.948805344508491*^9}, {
   3.948805567577895*^9, 3.94880558505293*^9}, {3.94880807152454*^9, 
   3.9488080904755163`*^9}, 3.95002504170603*^9, {3.950032241356132*^9, 
   3.9500322545250387`*^9}},ExpressionUUID->"ef96215b-9faf-423f-b01a-\
f88b1df52fe6"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Formula (2.37) \[Rule] (2.45) --- special locus double particle correlator\
\>", "Subsection",
 CellChangeTimes->{{3.94880311215792*^9, 3.948803122654821*^9}, {
   3.9488034376471786`*^9, 3.9488034418695927`*^9}, {3.948804676910252*^9, 
   3.9488046970234213`*^9}, {3.94880491674988*^9, 3.948804919643642*^9}, {
   3.9488053726908617`*^9, 3.948805374937035*^9}, {3.948806086077714*^9, 
   3.948806096341406*^9}, {3.948806151760519*^9, 3.948806175011033*^9}, 
   3.949565590097424*^9, 3.949567573546007*^9, {3.9499869175120583`*^9, 
   3.949986921633655*^9}, {3.949986972056179*^9, 3.9499869770954523`*^9}, {
   3.949987629155966*^9, 
   3.9499876292605877`*^9}},ExpressionUUID->"00695a17-7869-4d56-8f0e-\
27542fff449c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R2SL1", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"10", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "5"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R2SL2", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"4", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2SL3", "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2SL4", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R2SL5", "=", "0"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2SL6", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"z", "^", "3"}]}], "+", 
         RowBox[{"4", "*", "z", "*", "zb"}], "-", 
         RowBox[{
          RowBox[{"z", "^", "2"}], "*", "zb"}], "+", 
         RowBox[{
          RowBox[{"z", "^", "3"}], "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}], "-", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "5"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R2SL7", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"z", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"z", "^", "3"}]}], "-", 
         RowBox[{"8", "*", "z", "*", "zb"}], "+", 
         RowBox[{"13", "*", 
          RowBox[{"z", "^", "2"}], "*", "zb"}], "-", 
         RowBox[{"14", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"13", "*", "z", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"14", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2SL8", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", "z"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"z", "^", "2"}]}], "+", 
         RowBox[{"3", "*", "zb"}], "-", 
         RowBox[{"2", "*", "z", "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "2"}], "*", "zb"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3", "*", "z", "*", 
          RowBox[{"zb", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"R2SL9", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "^", "2"}], "-", 
      RowBox[{"4", "*", "z", "*", "zb"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"z", "^", "2"}], "*", "zb"}], "+", 
      RowBox[{"zb", "^", "2"}], "+", 
      RowBox[{"2", "*", "z", "*", 
       RowBox[{"zb", "^", "2"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.948805074825762*^9, 3.948805111320499*^9}, {
  3.948805157289483*^9, 3.948805206974031*^9}, {3.948805316796317*^9, 
  3.9488053410257463`*^9}, {3.948807919625655*^9, 3.948807919845868*^9}, {
  3.948808197831318*^9, 3.948808220735021*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"ba5b9660-32a3-426d-b45f-2a4f31b62874"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalPsi]2SL", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "R2SL1", ",", "R2SL2", ",", "R2SL3", ",", "R2SL4", ",", "R2SL5", ",", 
       "R2SL6", ",", "R2SL7", ",", "R2SL8", ",", "R2SL9"}], "}"}], ".", 
     RowBox[{"{", 
      RowBox[{"P2", ",", "dmP2", ",", 
       RowBox[{"P1", " ", "L2"}], ",", 
       SuperscriptBox["L2", "2"], ",", 
       RowBox[{"L2", " ", "L1"}], ",", "P1", ",", "L2", ",", "L1", ",", "1"}],
       "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.948805247711582*^9, 3.948805344508491*^9}, 
   3.948808194054861*^9, {3.9488082266447983`*^9, 3.948808237468109*^9}, 
   3.950025035540833*^9},ExpressionUUID->"20a9b807-62dc-4e32-9a28-\
bd0700c4799e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula (2.46) --- KST geometry triple particle correlator ", \
"Subsection",
 CellChangeTimes->{{3.94880311215792*^9, 3.948803122654821*^9}, {
   3.9488034376471786`*^9, 3.9488034418695927`*^9}, {3.948804676910252*^9, 
   3.9488046970234213`*^9}, {3.94880491674988*^9, 3.948804919643642*^9}, 
   3.9488053922425213`*^9, {3.948806099761815*^9, 3.948806103917142*^9}, {
   3.948806155443115*^9, 3.948806175490156*^9}, {3.949565592049671*^9, 
   3.9495655944107857`*^9}, 3.9495675755780907`*^9, 3.949577120066338*^9, {
   3.949986848500708*^9, 3.949986862560512*^9}, {3.9499876304535027`*^9, 
   3.949987630516114*^9}, 
   3.960729313423172*^9},ExpressionUUID->"388e6a35-d38f-4f08-b0cc-\
5b5db63ad7c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R3VS1", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "4"}], "+", 
         RowBox[{"56", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "+", 
         RowBox[{"246", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"56", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "7"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS2", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"18", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"26", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"66", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"26", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "5"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "6"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS3", "=", "0"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS4", "=", "0"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS5", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "66"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"10", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "5"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS6", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"10", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "5"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS7", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"4", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS8", "=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "*", "zb", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "+", 
           RowBox[{"4", "*", "z", "*", "zb"}], "+", 
           RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS9", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "z"}], "-", "zb", "+", 
         RowBox[{"2", "*", "z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"4", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS10", "=", "0"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS11", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS12", "=", "0"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS13", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "3"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS14", "=", "0"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3VS15", "=", "0"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"R3VS16", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.948803125443164*^9, 3.948803125445977*^9}, {
  3.948803267183527*^9, 3.9488032681831493`*^9}, {3.948803341095944*^9, 
  3.948803369150045*^9}, {3.948803684767524*^9, 3.948803712051526*^9}, {
  3.948804439983374*^9, 3.9488044580214443`*^9}, {3.948804777030038*^9, 
  3.9488048118011637`*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"ff44a7e0-58a6-4d28-ab05-708f642bc280"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalPsi]3VS", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "R3VS1", ",", "R3VS2", ",", "R3VS3", ",", "R3VS4", ",", "R3VS5", ",", 
       "R3VS6", ",", "R3VS7", ",", "R3VS8", ",", "R3VS9", ",", "R3VS10", ",", 
       "R3VS11", ",", "R3VS12", ",", "R3VS13", ",", "R3VS14", ",", "R3VS15", 
       ",", "R3VS16"}], "}"}], ".", 
     RowBox[{"{", 
      RowBox[{"P3", ",", "dmP3", ",", "dpP3", ",", "dpdmP3", ",", "P2", ",", 
       RowBox[{"P1", " ", 
        SuperscriptBox["L2", "2"]}], ",", "dmP2", ",", 
       RowBox[{"L1", " ", 
        SuperscriptBox["L2", "2"]}], ",", 
       SuperscriptBox["L2", "3"], " ", ",", 
       RowBox[{"P1", " ", "L2"}], ",", 
       SuperscriptBox["L2", "2"], ",", 
       RowBox[{"L2", " ", "L1"}], ",", "P1", ",", "L2", ",", "L1", ",", "1"}],
       "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.948803533228363*^9, 3.948803536737331*^9}, {
   3.94880358685525*^9, 3.9488036096753483`*^9}, 3.948803666346713*^9, {
   3.948804460327858*^9, 3.948804517207307*^9}, {3.9488047662453337`*^9, 
   3.948804768041584*^9}, {3.948804813826345*^9, 3.948804843186647*^9}, 
   3.950025027142288*^9},ExpressionUUID->"b7c86e8d-6a94-40bd-9975-\
0ea1744b3a94"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Formula (2.37) --- special locus triple particle correlator   \
\>", "Subsection",
 CellChangeTimes->{{3.948804315913135*^9, 3.948804319638529*^9}, {
   3.9488046688139477`*^9, 3.948804692732731*^9}, {3.948806107994121*^9, 
   3.9488061082642097`*^9}, {3.948806156594212*^9, 3.9488061759566097`*^9}, {
   3.949565597475194*^9, 3.9495655977866373`*^9}, 3.9495675182739267`*^9, 
   3.9495675779277678`*^9, {3.949986963491613*^9, 3.949986967222723*^9}, {
   3.949987631612071*^9, 
   3.949987631706523*^9}},ExpressionUUID->"8973d51f-be9c-4219-b37e-\
716d202a9761"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R3SL1", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "4"}], "+", 
         RowBox[{"56", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "+", 
         RowBox[{"246", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"56", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "7"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL2", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"18", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"26", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"66", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"26", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "5"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "6"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL3", "=", "0"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL4", "=", "0"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL5", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", 
          RowBox[{"z", "^", "4"}]}], "+", 
         RowBox[{"152", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "+", 
         RowBox[{"30", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"152", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"13", "*", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "7"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL6", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"10", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "5"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL7", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"31", "*", 
          RowBox[{"z", "^", "4"}]}], "+", 
         RowBox[{"278", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "+", 
         RowBox[{"462", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"278", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"31", "*", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "6"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL8", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"4", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL9", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "z"}], "-", "zb", "+", 
         RowBox[{"2", "*", "z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"4", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL10", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "4"}], "+", 
         RowBox[{"20", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "+", 
         RowBox[{"48", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"20", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"zb", "^", "4"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "7"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL11", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"z", "^", "4"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "5"}]}], "+", 
         RowBox[{"40", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "-", 
         RowBox[{"30", "*", 
          RowBox[{"z", "^", "4"}], "*", "zb"}], "-", 
         RowBox[{"7", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"96", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"57", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"50", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"40", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"57", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"66", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"81", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"30", "*", "z", "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"50", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"81", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"7", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "5"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "6"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL12", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "54"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "2"}], "+", 
         RowBox[{"8", "*", "z", "*", "zb"}], "+", 
         RowBox[{"zb", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "6"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL13", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", "*", 
          RowBox[{"z", "^", "4"}]}], "-", 
         RowBox[{"77", "*", 
          RowBox[{"z", "^", "5"}]}], "+", 
         RowBox[{"328", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "-", 
         RowBox[{"537", "*", 
          RowBox[{"z", "^", "4"}], "*", "zb"}], "+", 
         RowBox[{"20", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"744", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"826", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"328", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"328", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"826", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"744", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"20", "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"537", "*", "z", "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"328", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"77", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"20", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "7"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL14", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], "*", 
          RowBox[{"z", "^", "4"}]}], "+", 
         RowBox[{"45", "*", 
          RowBox[{"z", "^", "5"}]}], "-", 
         RowBox[{"368", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "+", 
         RowBox[{"477", "*", 
          RowBox[{"z", "^", "4"}], "*", "zb"}], "-", 
         RowBox[{"134", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "-", 
         RowBox[{"624", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"1638", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"1048", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"84", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"368", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"1638", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"1956", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"636", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"40", "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"477", "*", "z", "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"1048", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"636", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"45", "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"134", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"84", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "5"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "6"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3SL15", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"9", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"14", "*", 
          RowBox[{"z", "^", "3"}]}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"z", "^", "4"}]}], "+", 
         RowBox[{"106", "*", 
          RowBox[{"z", "^", "2"}], "*", "zb"}], "-", 
         RowBox[{"116", "*", 
          RowBox[{"z", "^", "3"}], "*", "zb"}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"z", "^", "4"}], "*", "zb"}], "+", 
         RowBox[{"106", "*", "z", "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"218", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"106", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"116", "*", "z", "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"106", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"14", "*", "z", "*", 
          RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "6"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3SL16", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"z", "^", "4"}]}], "+", 
        RowBox[{"48", "*", 
         RowBox[{"z", "^", "3"}], "*", "zb"}], "-", 
        RowBox[{"44", "*", 
         RowBox[{"z", "^", "4"}], "*", "zb"}], "+", 
        RowBox[{"146", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "-", 
        RowBox[{"196", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "+", 
        RowBox[{"44", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "+", 
        RowBox[{"48", "*", "z", "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"196", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "+", 
        RowBox[{"152", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"zb", "^", "4"}], "-", 
        RowBox[{"44", "*", "z", "*", 
         RowBox[{"zb", "^", "4"}]}], "+", 
        RowBox[{"44", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "^", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.948804321094119*^9, 3.948804341973827*^9}, {
  3.948804856374486*^9, 3.948804882165002*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"d1f70887-2d86-45b4-b7c3-4c1fec6d52e2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalPsi]3SL", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "R3SL1", ",", "R3SL2", ",", "R3SL3", ",", "R3SL4", ",", "R3SL5", ",", 
       "R3SL6", ",", "R3SL7", ",", "R3SL8", ",", "R3SL9", ",", "R3SL10", ",", 
       "R3SL11", ",", "R3SL12", ",", "R3SL13", ",", "R3SL14", ",", "R3SL15", 
       ",", "R3SL16"}], "}"}], ".", 
     RowBox[{"{", 
      RowBox[{"P3", ",", "dmP3", ",", "dpP3", ",", "dpdmP3", ",", "P2", ",", 
       RowBox[{"P1", " ", 
        SuperscriptBox["L2", "2"]}], ",", "dmP2", ",", 
       RowBox[{"L1", " ", 
        SuperscriptBox["L2", "2"]}], ",", 
       SuperscriptBox["L2", "3"], " ", ",", 
       RowBox[{"P1", " ", "L2"}], ",", 
       SuperscriptBox["L2", "2"], ",", 
       RowBox[{"L2", " ", "L1"}], ",", "P1", ",", "L2", ",", "L1", ",", "1"}],
       "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.948804350294016*^9, 3.9488043850624847`*^9}, {
   3.9488048847289467`*^9, 3.948804885955324*^9}, {3.948806201567688*^9, 
   3.948806227425269*^9}, 
   3.950025056663341*^9},ExpressionUUID->"6012f303-3abd-498d-bc73-\
868fb8be9e76"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MELLIN SPACE AdS3 ", "Section",
 CellChangeTimes->{{3.94266951826075*^9, 3.942669521539927*^9}, {
   3.948808592399829*^9, 3.9488086414730883`*^9}, {3.94896725617784*^9, 
   3.948967260180009*^9}, {3.948976208274725*^9, 3.948976212655263*^9}, 
   3.948977550950807*^9},ExpressionUUID->"9e3d0878-085d-45ea-8d6c-\
6795bc70d456"],

Cell[CellGroupData[{

Cell["\<\
Formula (2.30) \[Rule] (2.48) --- KSTgeometry double particle correlator\
\>", "Subsection",
 CellChangeTimes->{{3.948977555971203*^9, 3.948977564949936*^9}, {
  3.948980075777732*^9, 3.948980091486866*^9}, {3.9489811408816853`*^9, 
  3.948981141808962*^9}, {3.948981231008539*^9, 3.948981253889317*^9}, {
  3.949566697309225*^9, 3.949566701908353*^9}, {3.94956678959011*^9, 
  3.949566804500472*^9}, {3.949567561889729*^9, 3.9495675646340933`*^9}, {
  3.949577126892211*^9, 3.949577140663856*^9}, {3.9495772765997334`*^9, 
  3.949577276797393*^9}, {3.94998625704958*^9, 3.949986260566758*^9}, {
  3.949986674091614*^9, 3.949986680136107*^9}, {3.949987632963663*^9, 
  3.949987633044079*^9}},ExpressionUUID->"c85c2bea-5aa8-4c16-b6ae-\
d11f7c345566"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A2", "=", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"1", "+", "u"}]], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", " ", "-", " ", 
       FractionBox[
        RowBox[{"2", " ", "s", " ", "t"}], 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2", "=", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], " "}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "u"}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   FractionBox[
    RowBox[{"2", " ", "u"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "u"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "u"}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942477621059915*^9, 3.9424776392935266`*^9}, {
   3.942734573507496*^9, 3.942734585631234*^9}, 3.9466259516344213`*^9, {
   3.9489775976328087`*^9, 3.948977614655295*^9}, {3.94897768381467*^9, 
   3.948977685694072*^9}, {3.948977855240312*^9, 3.948977858887299*^9}, {
   3.948980094739066*^9, 3.948980113961961*^9}, {3.948980735491288*^9, 
   3.948980763662477*^9}, {3.9489809801420593`*^9, 3.9489810030005493`*^9}, {
   3.948981039963175*^9, 3.948981092425233*^9}, {3.94898120514209*^9, 
   3.948981216274143*^9}, {3.949566304401903*^9, 3.94956630458939*^9}, {
   3.949566499368702*^9, 3.949566514391316*^9}, {3.949566552872116*^9, 
   3.9495665564066*^9}, {3.949566609229501*^9, 
   3.9495666141383257`*^9}},ExpressionUUID->"f87ca391-efc5-4366-b606-\
d45ee0b15f58"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M2VSorientation12p12p", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A2", ",", "B2", ",", "C2"}], "}"}], ".", 
       RowBox[{"{", 
        RowBox[{"K2", ",", "K1", ",", "1"}], "}"}]}], "/.", 
      RowBox[{"u", "->", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "-", "2"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M2VSorientation2p2p11", "=", 
     RowBox[{
      RowBox[{"M2VSorientation12p12p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "->", " ", "u"}], ",", 
         RowBox[{"u", "->", " ", "s"}]}], "}"}]}], "/.", 
      RowBox[{"u", "->", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "-", "2"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.948977137814834*^9, {3.9489776769900417`*^9, 3.948977682038898*^9}, {
   3.948977752754574*^9, 3.948977840250916*^9}, {3.94897793717375*^9, 
   3.948977957829777*^9}, {3.948980103776361*^9, 3.9489801387455683`*^9}, {
   3.948981218825322*^9, 3.948981281281336*^9}, {3.949566307998279*^9, 
   3.9495663100536737`*^9}, {3.949566657909862*^9, 3.949566683452031*^9}, 
   3.949566839006859*^9, 
   3.950025069636559*^9},ExpressionUUID->"4367dbc9-42c0-467b-a5c5-\
338e1b62a9dc"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Formula (2.30) \[Rule] (2.50) --- KSTgeometry triple particle correlator\
\>", "Subsection",
 CellChangeTimes->{{3.948977555971203*^9, 3.948977564949936*^9}, 
   3.949567566841209*^9, 3.9495771290795193`*^9, {3.94957726958575*^9, 
   3.949577269757504*^9}, {3.949986245716226*^9, 3.949986249658687*^9}, {
   3.9499866834120626`*^9, 3.949986683791972*^9}, {3.9499876343135977`*^9, 
   3.949987634420527*^9}},ExpressionUUID->"f4168c1d-7609-4d10-9d27-\
a2f289ee59f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a3VS", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "s"}], "+", 
      SuperscriptBox["s", "2"], "-", "t", "-", 
      RowBox[{"2", " ", "s", " ", "t"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      SuperscriptBox["t", "2"], "+", 
      RowBox[{"4", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "s", "+", "t"}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"b3VS", "=", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s", "+", "t", "+", 
        RowBox[{"3", " ", "s", " ", "t"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "s", "+", "t"}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c3VS", "=", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s"}], "+", 
        SuperscriptBox["s", "2"], "-", "t", "-", 
        RowBox[{"4", " ", "s", " ", "t"}], "+", 
        SuperscriptBox["t", "2"]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "s", "+", "t"}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A3VS", "=", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "s", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["s", "2"]}], "+", "t", "+", 
        RowBox[{"16", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"2", " ", "s", " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "s", "+", "t"}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"B3VS", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "s", "+", "t"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "s", "+", "t"}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"C3VS", "=", 
   FractionBox[
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "s", "+", "t"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "s", "+", "t"}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.942477621059915*^9, 3.9424776392935266`*^9}, {
   3.942734573507496*^9, 3.942734585631234*^9}, 3.9466259516344213`*^9, {
   3.9489775976328087`*^9, 3.948977614655295*^9}, {3.94897768381467*^9, 
   3.948977685694072*^9}, {3.948977855240312*^9, 
   3.948977858887299*^9}},ExpressionUUID->"087fb8c7-0951-4953-a5ff-\
9eac9ec512ce"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M3VSorientation1313", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a3VS", ",", "b3VS", ",", "c3VS", ",", "A3VS", ",", "B3VS", ",", 
         "C3VS"}], "}"}], ".", 
       RowBox[{"{", 
        RowBox[{
        "K4", ",", "K3", ",", "tildeK2", ",", "K2", ",", "K1", ",", "1"}], 
        "}"}]}], "/.", 
      RowBox[{"u", "->", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "-", "2"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3VSorientation3311", "=", 
     RowBox[{
      RowBox[{"M3VSorientation1313", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "->", " ", "u"}], ",", 
         RowBox[{"u", "->", " ", "s"}]}], "}"}]}], "/.", 
      RowBox[{"u", "->", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "-", "2"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.948977137814834*^9, {3.9489776769900417`*^9, 3.948977682038898*^9}, {
   3.948977752754574*^9, 3.948977840250916*^9}, {3.94897793717375*^9, 
   3.948977957829777*^9}, 3.948981189531641*^9, {3.949566815199313*^9, 
   3.949566816676978*^9}, 3.949566848199553*^9, 
   3.950025077478451*^9},ExpressionUUID->"bd137be4-ccd4-4e0f-9e83-\
43ed51855f93"]
}, Closed]]
}, Open  ]],

Cell["", "Section",ExpressionUUID->"c6c58671-1b90-4d8d-85e5-fbe51ef877c8"],

Cell[CellGroupData[{

Cell["Section 3 and 4: AdS5", "Section",
 CellChangeTimes->{{3.9487982261886263`*^9, 3.948798268580933*^9}, 
   3.948798300719508*^9, {3.949913577740576*^9, 
   3.9499135783346443`*^9}},ExpressionUUID->"f9a2bd7b-439e-481d-9deb-\
9767c8669249"],

Cell[CellGroupData[{

Cell["Formula (1.12) & (3.50)  --- single particle correlator  ", "Subsection",
 CellChangeTimes->{{3.935374682243675*^9, 3.935374696697564*^9}, {
   3.935374766770403*^9, 3.935374841804892*^9}, 3.935493267007263*^9, {
   3.948807676238619*^9, 3.948807679223526*^9}, 3.949567553585876*^9, {
   3.949913516115919*^9, 3.949913548004031*^9}, {3.949987636422274*^9, 
   3.949987636488492*^9}},ExpressionUUID->"420e7dba-a682-47ce-9133-\
32449e26eb4c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R11", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"48", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         SuperscriptBox["z", "3"], "+", 
         RowBox[{"6", " ", "z", " ", "zb"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"], " ", "zb"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", "zb"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"9", " ", "z", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         SuperscriptBox["zb", "3"], "+", 
         RowBox[{"2", " ", "z", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "7"]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R12", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]], 
     RowBox[{"8", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox["zb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        SuperscriptBox["z", "4"], "-", 
        RowBox[{"36", " ", "z", " ", "zb"}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["z", "2"], " ", "zb"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["z", "3"], " ", "zb"}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", "zb"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"78", " ", "z", " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        RowBox[{"98", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["zb", "3"]}], "-", 
        RowBox[{"40", " ", "z", " ", 
         SuperscriptBox["zb", "3"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "3"]}], "-", 
        SuperscriptBox["zb", "4"], "+", 
        RowBox[{"z", " ", 
         SuperscriptBox["zb", "4"]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R13", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"8", " ", "z", " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "3"], "+", 
         RowBox[{"29", " ", 
          SuperscriptBox["z", "2"], " ", "zb"}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["z", "3"], " ", "zb"}], "+", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", "zb"}], "+", 
         RowBox[{"29", " ", "z", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"76", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"29", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         SuperscriptBox["zb", "3"], "-", 
         RowBox[{"22", " ", "z", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"29", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"z", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "6"]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R14", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "z", " ", "zb", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        SuperscriptBox["z", "3"], "+", 
        RowBox[{"16", " ", "z", " ", "zb"}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["z", "2"], " ", "zb"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", "zb"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        RowBox[{"19", " ", "z", " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "2"]}], "-", 
        SuperscriptBox["zb", "3"], "+", 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox["zb", "3"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.933137467894155*^9, 3.933137470514452*^9}, {
   3.933325870372113*^9, 3.933325875141522*^9}, {3.935374885663454*^9, 
   3.935374944537541*^9}, 3.935375154571177*^9, {3.93537526064615*^9, 
   3.935375294551902*^9}, 3.935375374556025*^9, {3.935375697596613*^9, 
   3.935375705417789*^9}, 3.9354962941737013`*^9, {3.948807708857667*^9, 
   3.948807710057205*^9}, {3.948967264087913*^9, 3.9489672646138973`*^9}, {
   3.948969172600607*^9, 3.948969183111987*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"26483f4f-ecef-46bd-a213-1f2c610052d6"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]1AdS5", "=", 
     RowBox[{
      RowBox[{"R11", " ", "P1"}], "+", 
      RowBox[{"R12", " ", "L2"}], "+", 
      RowBox[{"R13", " ", "L1"}], "+", "R14"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1AdS5", "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "zb"}], ")"}]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "2"]], "\[CapitalPsi]1AdS5"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.935375539143229*^9, 3.935375654487189*^9}, {
   3.935495903806837*^9, 3.935495904160318*^9}, {3.9488077059672813`*^9, 
   3.9488077537522*^9}, {3.948967274391431*^9, 3.948967285150486*^9}, {
   3.948969194604434*^9, 3.948969196379964*^9}, {3.949913462195019*^9, 
   3.949913465451602*^9}, 
   3.9500250854504013`*^9},ExpressionUUID->"4dcd3a8b-5eea-4389-9727-\
ae9ba72586ee"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula (4.30)  --- double particle correlator  ", "Subsection",
 CellChangeTimes->{{3.948804315913135*^9, 3.948804319638529*^9}, {
   3.9488046688139477`*^9, 3.948804692732731*^9}, {3.948806081710247*^9, 
   3.948806081787093*^9}, {3.948806126774287*^9, 3.9488061451012583`*^9}, 
   3.9495675555270042`*^9, {3.949913478873118*^9, 3.949913479250567*^9}, {
   3.9499870242874193`*^9, 3.949987025479269*^9}, {3.949987637576476*^9, 
   3.949987637662127*^9}},ExpressionUUID->"7dc54e53-5b5f-4ffc-a392-\
45939ff8f0dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R21", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1536"}], "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "6"}]}], "+", 
         RowBox[{"z", "^", "7"}], "+", 
         RowBox[{"132", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"125", "*", 
          RowBox[{"z", "^", "6"}], "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "7"}], "*", "zb"}], "+", 
         RowBox[{"915", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"1719", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"132", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"1680", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"5715", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"915", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"915", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"5715", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"1680", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"132", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"1719", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"915", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"125", "*", "z", "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"132", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"zb", "^", "7"}], "+", 
         RowBox[{"3", "*", "z", "*", 
          RowBox[{"zb", "^", "7"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "11"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R22", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"128", "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"93", "*", 
          RowBox[{"z", "^", "5"}]}], "+", 
         RowBox[{"40", "*", 
          RowBox[{"z", "^", "6"}]}], "+", 
         RowBox[{"2241", "*", 
          RowBox[{"z", "^", "4"}], "*", "zb"}], "+", 
         RowBox[{"2664", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"93", "*", 
          RowBox[{"z", "^", "6"}], "*", "zb"}], "+", 
         RowBox[{"9006", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"21744", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"2241", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"9006", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"41824", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"9006", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"2241", "*", "z", "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"21744", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"9006", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"93", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"2664", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"2241", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"40", "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"93", "*", "z", "*", 
          RowBox[{"zb", "^", "6"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "10"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R23", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "384"}], "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"22", "*", 
          RowBox[{"z", "^", "6"}]}], "+", 
         RowBox[{"833", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"5500", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"9970", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"5500", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"833", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"22", "*", 
          RowBox[{"zb", "^", "6"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "11"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R24", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"150", "*", 
          RowBox[{"z", "^", "6"}]}], "+", 
         RowBox[{"z", "^", "7"}], "+", 
         RowBox[{"8496", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"1291", "*", 
          RowBox[{"z", "^", "6"}], "*", "zb"}], "+", 
         RowBox[{"65466", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"27621", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"123936", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"107167", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"65466", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"107167", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"8496", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"27621", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"150", "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"1291", "*", "z", "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"zb", "^", "7"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "10"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R25", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "32"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "6"}], "+", 
         RowBox[{"1290", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
         RowBox[{"26331", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"80836", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"26331", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"1290", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"zb", "^", "6"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "10"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R26", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "32"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "8"}], "-", 
         RowBox[{"180", "*", 
          RowBox[{"z", "^", "6"}], "*", "zb"}], "+", 
         RowBox[{"706", "*", 
          RowBox[{"z", "^", "7"}], "*", "zb"}], "+", 
         RowBox[{"780", "*", 
          RowBox[{"z", "^", "8"}], "*", "zb"}], "+", 
         RowBox[{
          RowBox[{"z", "^", "9"}], "*", "zb"}], "-", 
         RowBox[{"4500", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"1796", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"30540", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"706", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"18000", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"84866", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"158220", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"1796", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"180", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"18000", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"190970", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"218700", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"84866", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"4500", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"4500", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"84866", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"218700", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"190970", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"18000", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"180", "*", "z", "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"1796", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"158220", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"84866", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"18000", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"706", "*", "z", "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"30540", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"1796", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"4500", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"zb", "^", "8"}], "+", 
         RowBox[{"780", "*", "z", "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"706", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"180", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "9"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "11"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R27", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"180", "*", 
          RowBox[{"z", "^", "5"}]}], "+", 
         RowBox[{"652", "*", 
          RowBox[{"z", "^", "6"}]}], "-", 
         RowBox[{"831", "*", 
          RowBox[{"z", "^", "7"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"z", "^", "8"}]}], "+", 
         RowBox[{"4500", "*", 
          RowBox[{"z", "^", "4"}], "*", "zb"}], "+", 
         RowBox[{"17376", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "-", 
         RowBox[{"23721", "*", 
          RowBox[{"z", "^", "6"}], "*", "zb"}], "+", 
         RowBox[{"1850", "*", 
          RowBox[{"z", "^", "7"}], "*", "zb"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"z", "^", "8"}], "*", "zb"}], "+", 
         RowBox[{"18000", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"79608", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"156951", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"59518", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"196", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"18000", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"122248", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"408177", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"294670", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"25884", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"822", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"4500", "*", "z", "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"79608", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"408177", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"467288", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"132682", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"10572", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"180", "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"17376", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"156951", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"294670", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"132682", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"22572", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"652", "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"23721", "*", "z", "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"59518", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"25884", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"10572", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"831", "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"1850", "*", "z", "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"196", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"822", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"2", "*", "z", "*", 
          RowBox[{"zb", "^", "8"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "10"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R28", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "64"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "7"}], "-", 
         RowBox[{"411", "*", 
          RowBox[{"z", "^", "5"}], "*", "zb"}], "-", 
         RowBox[{"419", "*", 
          RowBox[{"z", "^", "6"}], "*", "zb"}], "+", 
         RowBox[{"833", "*", 
          RowBox[{"z", "^", "7"}], "*", "zb"}], "+", 
         RowBox[{
          RowBox[{"z", "^", "8"}], "*", "zb"}], "-", 
         RowBox[{"5286", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"16389", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"22050", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"419", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"11286", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"73913", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"102123", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"16389", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"411", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"5286", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"73913", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"158228", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"73913", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"5286", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"411", "*", "z", "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"16389", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"102123", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"73913", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"11286", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"419", "*", "z", "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"22050", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"16389", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"5286", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"zb", "^", "7"}], "+", 
         RowBox[{"833", "*", "z", "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"419", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"411", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "8"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "10"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"R29", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "*", "z", "*", "zb", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "7"}], "-", 
        RowBox[{"924", "*", 
         RowBox[{"z", "^", "4"}], "*", "zb"}], "-", 
        RowBox[{"1478", "*", 
         RowBox[{"z", "^", "5"}], "*", "zb"}], "+", 
        RowBox[{"2397", "*", 
         RowBox[{"z", "^", "6"}], "*", "zb"}], "-", 
        RowBox[{"6636", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "-", 
        RowBox[{"27184", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "+", 
        RowBox[{"35307", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "-", 
        RowBox[{"1478", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "-", 
        RowBox[{"6636", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"63636", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "+", 
        RowBox[{"98375", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"27184", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"924", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"924", "*", "z", "*", 
         RowBox[{"zb", "^", "4"}]}], "-", 
        RowBox[{"27184", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "+", 
        RowBox[{"98375", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "-", 
        RowBox[{"63636", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "-", 
        RowBox[{"6636", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "-", 
        RowBox[{"1478", "*", "z", "*", 
         RowBox[{"zb", "^", "5"}]}], "+", 
        RowBox[{"35307", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "-", 
        RowBox[{"27184", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "-", 
        RowBox[{"6636", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "+", 
        RowBox[{"2397", "*", "z", "*", 
         RowBox[{"zb", "^", "6"}]}], "-", 
        RowBox[{"1478", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "-", 
        RowBox[{"924", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "+", 
        RowBox[{"zb", "^", "7"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "^", "8"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.94880652668287*^9, 3.9488065568506413`*^9}, {
  3.948806611227871*^9, 3.9488067090303087`*^9}, {3.948806940058106*^9, 
  3.948806940357501*^9}, {3.9488074262668552`*^9, 3.94880753903211*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"962fc80e-069b-415a-b14e-35ee076d3c49"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]2AdS5", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "R21", ",", "R22", ",", "R23", ",", "R24", ",", "R25", ",", "R26", ",",
         "R27", ",", "R28", ",", "R29"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"P2", ",", "dmP2", ",", 
        RowBox[{"P1", " ", "L2"}], ",", 
        SuperscriptBox["L2", "2"], ",", 
        RowBox[{"L2", " ", "L1"}], ",", "P1", ",", "L2", ",", "L1", ",", 
        "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H2AdS5", "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "zb"}], ")"}]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "2"]], "\[CapitalPsi]2AdS5"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.948804350294016*^9, 3.9488043850624847`*^9}, {
   3.9488048847289467`*^9, 3.948804885955324*^9}, {3.948806652347843*^9, 
   3.948806693050398*^9}, 3.9488074693887463`*^9, {3.948807522222295*^9, 
   3.948807523164747*^9}, 3.948807569083262*^9, {3.9499134481507463`*^9, 
   3.949913452147831*^9}},ExpressionUUID->"d9e9dde1-f751-4c2b-afcd-\
2e1491943a5f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula (4.56)  --- triple particle correlator", "Subsection",
 CellChangeTimes->{{3.948804315913135*^9, 3.948804319638529*^9}, {
   3.9488046688139477`*^9, 3.948804692732731*^9}, {3.948806081710247*^9, 
   3.948806081787093*^9}, {3.948806126774287*^9, 3.948806132466176*^9}, {
   3.948806179542824*^9, 3.948806181186685*^9}, {3.948808544457672*^9, 
   3.948808547246386*^9}, {3.948980081705799*^9, 3.948980082097309*^9}, 
   3.949567557881802*^9, {3.949913379174946*^9, 3.9499133797039213`*^9}, {
   3.949987027039753*^9, 3.949987028972396*^9}, {3.9499876388017807`*^9, 
   3.949987638913361*^9}},ExpressionUUID->"a7334092-4255-4f06-8dcb-\
a0741b701e1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R31", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "36864"}], "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", "*", 
          RowBox[{"z", "^", "10"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"z", "^", "11"}]}], "+", 
         RowBox[{"2790", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "-", 
         RowBox[{"2402", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
         RowBox[{"103995", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"183890", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"2790", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"1058580", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"3172210", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"103995", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"3932460", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"18461980", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"1058580", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"6020532", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"43044316", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"3932460", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"3932460", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"43044316", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"6020532", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"1058580", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"18461980", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"3932460", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"103995", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"3172210", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"1058580", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"2790", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"183890", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"103995", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"2402", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"2790", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"9", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "15"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R32", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3072", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"405", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"116", "*", 
          RowBox[{"z", "^", "12"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"74925", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"77224", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"405", "*", 
          RowBox[{"z", "^", "12"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"1883520", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"3931068", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"74925", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"13230540", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"47015952", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"1883520", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"33459210", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"189454896", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"13230540", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"33459210", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"297419088", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"33459210", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"13230540", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"189454896", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"33459210", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"1883520", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"47015952", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"13230540", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"74925", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"3931068", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"1883520", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"405", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"77224", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"74925", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"116", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "12"}]}], "+", 
         RowBox[{"405", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "12"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R33", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"165888", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "11"}], "*", 
          RowBox[{"z", "^", "12"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"3005", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"z", "^", "13"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"107175", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"3005", "*", 
          RowBox[{"z", "^", "12"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"1068490", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"107175", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"3930010", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"1068490", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"5998818", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"3930010", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"3930010", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"5998818", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"1068490", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"3930010", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"107175", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"1068490", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"3005", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"107175", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "12"}]}], "+", 
         RowBox[{"3005", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "12"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "13"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "15"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R34", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13824"}], "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"479", "*", 
          RowBox[{"z", "^", "8"}]}], "+", 
         RowBox[{"79073", "*", 
          RowBox[{"z", "^", "7"}], "*", "zb"}], "+", 
         RowBox[{"1845722", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"11440391", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"21917270", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"11440391", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"1845722", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"79073", "*", "z", "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"479", "*", 
          RowBox[{"zb", "^", "8"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R35", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18432"}], "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"325", "*", 
          RowBox[{"z", "^", "10"}]}], "-", 
         RowBox[{"161", "*", 
          RowBox[{"z", "^", "11"}]}], "+", 
         RowBox[{"33520", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "-", 
         RowBox[{"73481", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "+", 
         RowBox[{"325", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
         RowBox[{"438035", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"3236345", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"33520", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"640910", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"37845505", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"438035", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"4347700", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"168594790", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"640910", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"9746380", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"341600518", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"4347700", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"4347700", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"341600518", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"9746380", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"640910", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"168594790", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"4347700", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"438035", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"37845505", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"640910", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"33520", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"3236345", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"438035", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"325", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"73481", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"33520", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"161", "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"325", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "15"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R36", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2304"}], "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"547", "*", 
          RowBox[{"z", "^", "10"}]}], "-", 
         RowBox[{"68", "*", 
          RowBox[{"z", "^", "11"}]}], "+", 
         RowBox[{"116515", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "-", 
         RowBox[{"38468", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "+", 
         RowBox[{"547", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
         RowBox[{"3728795", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"2079140", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"116515", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"35122100", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"29334820", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"3728795", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"125529530", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"151941400", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"35122100", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"189923426", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"335524504", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"125529530", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"125529530", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"335524504", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"189923426", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"35122100", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"151941400", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"125529530", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"3728795", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"29334820", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"35122100", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"116515", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"2079140", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"3728795", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"547", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"38468", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"116515", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"68", "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"547", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "15"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R37", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"128", "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "11"}], "+", 
         RowBox[{"30045", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "-", 
         RowBox[{"40248", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
         RowBox[{
          RowBox[{"z", "^", "12"}], "*", "zb"}], "+", 
         RowBox[{"1343777", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"13677264", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"30045", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"2308515", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"514720008", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"1343777", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"131167182", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"5212912032", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"2308515", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"451681326", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"19252325376", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"131167182", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"451681326", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"29407165344", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"451681326", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"131167182", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"19252325376", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"451681326", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"2308515", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"5212912032", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"131167182", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"1343777", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"514720008", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"2308515", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"30045", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"13677264", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"1343777", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"zb", "^", "11"}], "-", 
         RowBox[{"40248", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"30045", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "12"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R38", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "128"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "11"}], "+", 
         RowBox[{"56037", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "-", 
         RowBox[{"4824", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
         RowBox[{
          RowBox[{"z", "^", "12"}], "*", "zb"}], "+", 
         RowBox[{"8231243", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"2276784", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"56037", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"189981795", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"102695688", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"8231243", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"1282391772", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"1159101792", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"189981795", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"3189604752", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"4541649696", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"1282391772", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"3189604752", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"7069604832", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"3189604752", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"1282391772", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"4541649696", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"3189604752", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"189981795", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"1159101792", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"1282391772", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"8231243", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"102695688", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"189981795", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"56037", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"2276784", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"8231243", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"zb", "^", "11"}], "-", 
         RowBox[{"4824", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"56037", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "12"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R39", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"128", "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2412"}], "*", 
          RowBox[{"z", "^", "10"}]}], "+", 
         RowBox[{"z", "^", "11"}], "-", 
         RowBox[{"1138392", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "+", 
         RowBox[{"56037", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "-", 
         RowBox[{"51347844", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"8231243", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"579550896", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"189981795", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"2270824848", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"1282391772", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"3534802416", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"3189604752", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"2270824848", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"3189604752", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"579550896", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"1282391772", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"51347844", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"189981795", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"1138392", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"8231243", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"2412", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"56037", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"zb", "^", "11"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R310", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "192"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "12"}], "+", 
         RowBox[{"1440", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "+", 
         RowBox[{"29298", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
         RowBox[{"231840", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"327414", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"1440", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"5351040", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"113799550", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"231840", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"35763840", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"1614396465", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"5351040", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"88381440", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"6782304852", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"35763840", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"88381440", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"10740536436", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"88381440", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"35763840", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"6782304852", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"88381440", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"5351040", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"1614396465", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"35763840", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"231840", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"113799550", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"5351040", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"1440", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"327414", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"231840", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"29298", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"1440", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"zb", "^", "12"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "15"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R311", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"192", "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1440", "*", 
          RowBox[{"z", "^", "9"}]}], "-", 
         RowBox[{"23116", "*", 
          RowBox[{"z", "^", "10"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "11"}]}], "+", 
         RowBox[{"231840", "*", 
          RowBox[{"z", "^", "8"}], "*", "zb"}], "-", 
         RowBox[{"6293360", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "-", 
         RowBox[{"73461", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "+", 
         RowBox[{"5351040", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"206761740", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"18644337", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"9576", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"35763840", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"1906400640", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"509798625", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"917712", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"88381440", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"6650091720", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"3709349538", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"14074128", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"88381440", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"9963534048", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"9513471642", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"63357264", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"35763840", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"6650091720", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"9513471642", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"102741840", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"5351040", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"1906400640", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"3709349538", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"63357264", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"231840", "*", "z", "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"206761740", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"509798625", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"14074128", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"1440", "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"6293360", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"18644337", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"917712", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"23116", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"73461", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"9576", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "11"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R312", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "576"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"z", "*", "zb"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "11"}], "+", 
         RowBox[{"3192", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "-", 
         RowBox[{"24967", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "+", 
         RowBox[{"305904", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"6292059", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3192", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"4691376", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"171716555", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"305904", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"21119088", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"1248371126", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"4691376", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"34247280", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"3200617694", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"21119088", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"21119088", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"3200617694", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"34247280", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"4691376", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"1248371126", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"21119088", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"305904", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"171716555", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"4691376", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"3192", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"6292059", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"305904", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"24967", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"3192", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"zb", "^", "11"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R313", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "576"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "12"}], "+", 
         RowBox[{"200", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "-", 
         RowBox[{"5720", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "+", 
         RowBox[{"19666", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "-", 
         RowBox[{"35914", "*", 
          RowBox[{"z", "^", "12"}], "*", "zb"}], "+", 
         RowBox[{
          RowBox[{"z", "^", "13"}], "*", "zb"}], "+", 
         RowBox[{"23600", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"775320", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"3924466", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"9131914", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"19666", "*", 
          RowBox[{"z", "^", "12"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"383600", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"16716720", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"136788050", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"279148450", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"3924466", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"5720", "*", 
          RowBox[{"z", "^", "12"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"1761200", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"108134320", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"1381366655", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"2306112290", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"136788050", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"775320", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"200", "*", 
          RowBox[{"z", "^", "12"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"2870000", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"263556720", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"5141892188", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"7112727380", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"1381366655", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"16716720", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"23600", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"1761200", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"263556720", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"7882807548", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"10732463252", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"5141892188", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"108134320", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"383600", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"383600", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"108134320", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"5141892188", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"10732463252", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"7882807548", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"263556720", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"1761200", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"23600", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"16716720", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"1381366655", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"7112727380", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"5141892188", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"263556720", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"2870000", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"200", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"775320", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"136788050", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"2306112290", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"1381366655", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"108134320", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"1761200", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"5720", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"3924466", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"279148450", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"136788050", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"16716720", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"383600", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"19666", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"9131914", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"3924466", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"775320", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"23600", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"zb", "^", "12"}], "-", 
         RowBox[{"35914", "*", "z", "*", 
          RowBox[{"zb", "^", "12"}]}], "+", 
         RowBox[{"19666", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "12"}]}], "-", 
         RowBox[{"5720", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "12"}]}], "+", 
         RowBox[{"200", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "12"}]}], "+", 
         RowBox[{"z", "*", 
          RowBox[{"zb", "^", "13"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "15"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R314", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"192", "*", 
       RowBox[{"z", "^", "2"}], "*", 
       RowBox[{"zb", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "600"}], "*", 
          RowBox[{"z", "^", "8"}]}], "+", 
         RowBox[{"24156", "*", 
          RowBox[{"z", "^", "9"}]}], "-", 
         RowBox[{"139620", "*", 
          RowBox[{"z", "^", "10"}]}], "+", 
         RowBox[{"116066", "*", 
          RowBox[{"z", "^", "11"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "12"}]}], "-", 
         RowBox[{"70800", "*", 
          RowBox[{"z", "^", "7"}], "*", "zb"}], "+", 
         RowBox[{"2825268", "*", 
          RowBox[{"z", "^", "8"}], "*", "zb"}], "-", 
         RowBox[{"25235988", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "+", 
         RowBox[{"22911284", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "-", 
         RowBox[{"429756", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "12"}], "*", "zb"}], "-", 
         RowBox[{"1150800", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"55050720", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"654338796", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"673454564", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"73437798", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"422055", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"5283600", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"333523872", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"5082688704", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"6567793450", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"1872822060", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"59589411", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"112204", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"8610000", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"786953184", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"15832485312", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"28130461036", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"14420819685", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"1353677055", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"9180448", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"3840", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"5283600", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"786953184", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"22777724760", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"57740305600", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"44684601144", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"9071862174", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"131768152", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"257160", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"1150800", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"333523872", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"15832485312", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"57740305600", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"64165863108", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"22498200102", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"575201296", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"2670480", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"70800", "*", "z", "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"55050720", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"5082688704", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"28130461036", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"44684601144", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"22498200102", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"924230200", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"7879320", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"600", "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"2825268", "*", "z", "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"654338796", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"6567793450", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"14420819685", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"9071862174", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"575201296", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"7879320", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"24156", "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"25235988", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"673454564", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"1872822060", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"1353677055", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"131768152", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"2670480", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"139620", "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"22911284", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"73437798", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"59589411", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"9180448", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"257160", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"116066", "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"429756", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"422055", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"112204", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"3840", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "12"}]}], "+", 
         RowBox[{"3", "*", "z", "*", 
          RowBox[{"zb", "^", "12"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R315", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "192"}], "*", "z", "*", "zb", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "11"}]}], "+", 
         RowBox[{"3840", "*", 
          RowBox[{"z", "^", "8"}], "*", "zb"}], "-", 
         RowBox[{"108964", "*", 
          RowBox[{"z", "^", "9"}], "*", "zb"}], "+", 
         RowBox[{"337247", "*", 
          RowBox[{"z", "^", "10"}], "*", "zb"}], "-", 
         RowBox[{"232126", "*", 
          RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"z", "^", "12"}], "*", "zb"}], "+", 
         RowBox[{"257160", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"8990248", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"53311627", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "-", 
         RowBox[{"44915948", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"337247", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "2"}]}], "+", 
         RowBox[{"2670480", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"129991312", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"1269489055", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"1195369926", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"53311627", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "-", 
         RowBox[{"108964", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "3"}]}], "+", 
         RowBox[{"7879320", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"569935096", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"8702789158", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"9401238864", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"1269489055", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "-", 
         RowBox[{"8990248", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"3840", "*", 
          RowBox[{"z", "^", "11"}], "*", 
          RowBox[{"zb", "^", "4"}]}], "+", 
         RowBox[{"7879320", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"917081560", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"21790257310", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"29454104892", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"8702789158", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "-", 
         RowBox[{"129991312", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"257160", "*", 
          RowBox[{"z", "^", "10"}], "*", 
          RowBox[{"zb", "^", "5"}]}], "+", 
         RowBox[{"2670480", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"569935096", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"21790257310", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"42445991688", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"21790257310", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "-", 
         RowBox[{"569935096", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"2670480", "*", 
          RowBox[{"z", "^", "9"}], "*", 
          RowBox[{"zb", "^", "6"}]}], "+", 
         RowBox[{"257160", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"129991312", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"8702789158", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"29454104892", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"21790257310", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "-", 
         RowBox[{"917081560", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"7879320", "*", 
          RowBox[{"z", "^", "8"}], "*", 
          RowBox[{"zb", "^", "7"}]}], "+", 
         RowBox[{"3840", "*", "z", "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"8990248", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"1269489055", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"9401238864", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"8702789158", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"569935096", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "+", 
         RowBox[{"7879320", "*", 
          RowBox[{"z", "^", "7"}], "*", 
          RowBox[{"zb", "^", "8"}]}], "-", 
         RowBox[{"108964", "*", "z", "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"53311627", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"1195369926", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"1269489055", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "-", 
         RowBox[{"129991312", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"2670480", "*", 
          RowBox[{"z", "^", "6"}], "*", 
          RowBox[{"zb", "^", "9"}]}], "+", 
         RowBox[{"337247", "*", "z", "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"44915948", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"53311627", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "-", 
         RowBox[{"8990248", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"257160", "*", 
          RowBox[{"z", "^", "5"}], "*", 
          RowBox[{"zb", "^", "10"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"232126", "*", "z", "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"337247", "*", 
          RowBox[{"z", "^", "2"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "-", 
         RowBox[{"108964", "*", 
          RowBox[{"z", "^", "3"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"3840", "*", 
          RowBox[{"z", "^", "4"}], "*", 
          RowBox[{"zb", "^", "11"}]}], "+", 
         RowBox[{"3", "*", "z", "*", 
          RowBox[{"zb", "^", "12"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "^", "14"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R316", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "32"}], "*", "z", "*", "zb", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", 
         RowBox[{"z", "^", "10"}]}], "-", 
        RowBox[{"3", "*", 
         RowBox[{"z", "^", "11"}]}], "+", 
        RowBox[{"15840", "*", 
         RowBox[{"z", "^", "7"}], "*", "zb"}], "-", 
        RowBox[{"453984", "*", 
         RowBox[{"z", "^", "8"}], "*", "zb"}], "+", 
        RowBox[{"1653292", "*", 
         RowBox[{"z", "^", "9"}], "*", "zb"}], "-", 
        RowBox[{"1215181", "*", 
         RowBox[{"z", "^", "10"}], "*", "zb"}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"z", "^", "11"}], "*", "zb"}], "+", 
        RowBox[{"748080", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "-", 
        RowBox[{"27766680", "*", 
         RowBox[{"z", "^", "7"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "+", 
        RowBox[{"188455846", "*", 
         RowBox[{"z", "^", "8"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "-", 
        RowBox[{"163090433", "*", 
         RowBox[{"z", "^", "9"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "+", 
        RowBox[{"1653292", "*", 
         RowBox[{"z", "^", "10"}], "*", 
         RowBox[{"zb", "^", "2"}]}], "+", 
        RowBox[{"5236560", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"287281296", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "+", 
        RowBox[{"3240270664", "*", 
         RowBox[{"z", "^", "7"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"3146228015", "*", 
         RowBox[{"z", "^", "8"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "+", 
        RowBox[{"188455846", "*", 
         RowBox[{"z", "^", "9"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "-", 
        RowBox[{"453984", "*", 
         RowBox[{"z", "^", "10"}], "*", 
         RowBox[{"zb", "^", "3"}]}], "+", 
        RowBox[{"9620640", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "-", 
        RowBox[{"852064440", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "+", 
        RowBox[{"15534543748", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "-", 
        RowBox[{"17904619502", "*", 
         RowBox[{"z", "^", "7"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "+", 
        RowBox[{"3240270664", "*", 
         RowBox[{"z", "^", "8"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "-", 
        RowBox[{"27766680", "*", 
         RowBox[{"z", "^", "9"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "+", 
        RowBox[{"15840", "*", 
         RowBox[{"z", "^", "10"}], "*", 
         RowBox[{"zb", "^", "4"}]}], "+", 
        RowBox[{"5236560", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "-", 
        RowBox[{"852064440", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "+", 
        RowBox[{"25702521688", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "-", 
        RowBox[{"40103704466", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "+", 
        RowBox[{"15534543748", "*", 
         RowBox[{"z", "^", "7"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "-", 
        RowBox[{"287281296", "*", 
         RowBox[{"z", "^", "8"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "+", 
        RowBox[{"748080", "*", 
         RowBox[{"z", "^", "9"}], "*", 
         RowBox[{"zb", "^", "5"}]}], "+", 
        RowBox[{"748080", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "-", 
        RowBox[{"287281296", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "+", 
        RowBox[{"15534543748", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "-", 
        RowBox[{"40103704466", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "+", 
        RowBox[{"25702521688", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "-", 
        RowBox[{"852064440", "*", 
         RowBox[{"z", "^", "7"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "+", 
        RowBox[{"5236560", "*", 
         RowBox[{"z", "^", "8"}], "*", 
         RowBox[{"zb", "^", "6"}]}], "+", 
        RowBox[{"15840", "*", "z", "*", 
         RowBox[{"zb", "^", "7"}]}], "-", 
        RowBox[{"27766680", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "7"}]}], "+", 
        RowBox[{"3240270664", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "7"}]}], "-", 
        RowBox[{"17904619502", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "7"}]}], "+", 
        RowBox[{"15534543748", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "7"}]}], "-", 
        RowBox[{"852064440", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "7"}]}], "+", 
        RowBox[{"9620640", "*", 
         RowBox[{"z", "^", "7"}], "*", 
         RowBox[{"zb", "^", "7"}]}], "-", 
        RowBox[{"453984", "*", "z", "*", 
         RowBox[{"zb", "^", "8"}]}], "+", 
        RowBox[{"188455846", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "8"}]}], "-", 
        RowBox[{"3146228015", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "8"}]}], "+", 
        RowBox[{"3240270664", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "8"}]}], "-", 
        RowBox[{"287281296", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "8"}]}], "+", 
        RowBox[{"5236560", "*", 
         RowBox[{"z", "^", "6"}], "*", 
         RowBox[{"zb", "^", "8"}]}], "+", 
        RowBox[{"1653292", "*", "z", "*", 
         RowBox[{"zb", "^", "9"}]}], "-", 
        RowBox[{"163090433", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "9"}]}], "+", 
        RowBox[{"188455846", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "9"}]}], "-", 
        RowBox[{"27766680", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "9"}]}], "+", 
        RowBox[{"748080", "*", 
         RowBox[{"z", "^", "5"}], "*", 
         RowBox[{"zb", "^", "9"}]}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"zb", "^", "10"}]}], "-", 
        RowBox[{"1215181", "*", "z", "*", 
         RowBox[{"zb", "^", "10"}]}], "+", 
        RowBox[{"1653292", "*", 
         RowBox[{"z", "^", "2"}], "*", 
         RowBox[{"zb", "^", "10"}]}], "-", 
        RowBox[{"453984", "*", 
         RowBox[{"z", "^", "3"}], "*", 
         RowBox[{"zb", "^", "10"}]}], "+", 
        RowBox[{"15840", "*", 
         RowBox[{"z", "^", "4"}], "*", 
         RowBox[{"zb", "^", "10"}]}], "-", 
        RowBox[{"3", "*", 
         RowBox[{"zb", "^", "11"}]}], "+", 
        RowBox[{"6", "*", "z", "*", 
         RowBox[{"zb", "^", "11"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "^", "12"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n"}], "Input",
 CellChangeTimes->{{3.948968910664132*^9, 3.9489689106664333`*^9}, {
  3.9489690843503723`*^9, 3.948969112618433*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7e339d51-b671-4f50-a8ba-e1fa73c29b7c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]3AdS5", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "R31", ",", "R32", ",", "R33", ",", "R34", ",", "R35", ",", "R36", ",",
         "R37", ",", "R38", ",", "R39", ",", "R310", ",", "R311", ",", "R312",
         ",", "R313", ",", "R314", ",", "R315", ",", "R316"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{
       "P3", ",", "dmP3", ",", "dpP3", ",", "dpdmP3", ",", "P2", ",", 
        RowBox[{"P1", " ", 
         SuperscriptBox["L2", "2"]}], ",", "dmP2", ",", 
        RowBox[{"L1", " ", 
         SuperscriptBox["L2", "2"]}], ",", 
        SuperscriptBox["L2", "3"], " ", ",", 
        RowBox[{"P1", " ", "L2"}], ",", 
        SuperscriptBox["L2", "2"], ",", 
        RowBox[{"L2", " ", "L1"}], ",", "P1", ",", "L2", ",", "L1", ",", 
        "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H3AdS5", "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "zb"}], ")"}]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "2"]], "\[CapitalPsi]3AdS5"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.948807576317872*^9, 3.948807578715119*^9}, {
  3.948807624938723*^9, 3.948807653337521*^9}, {3.949913391618291*^9, 
  3.94991343284024*^9}, {3.9500251146109257`*^9, 
  3.950025115061881*^9}},ExpressionUUID->"b634f42a-9b85-4786-91f7-\
809374dabe13"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MELLIN SPACE AdS5", "Section",
 CellChangeTimes->{{3.948980059385384*^9, 
  3.948980071089589*^9}},ExpressionUUID->"bcdd4c48-b0c7-4c17-858c-\
48d23bbc31f9"],

Cell[CellGroupData[{

Cell["Formula (4.19) --- single particle correlator @ one loop", "Subsection",
 CellChangeTimes->{{3.9491509583116093`*^9, 3.94915097266322*^9}, {
  3.949151035521638*^9, 3.949151037464039*^9}, {3.949565486099062*^9, 
  3.949565489019978*^9}, {3.949565533148188*^9, 3.949565560667707*^9}, {
  3.9495656212830133`*^9, 3.949565685953701*^9}, {3.949565843447345*^9, 
  3.9495658434651337`*^9}, {3.949567530598556*^9, 3.949567543344833*^9}, {
  3.949987640656266*^9, 
  3.9499876407644053`*^9}},ExpressionUUID->"33ab9352-d097-4bae-8d64-\
116899e897ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1oneL", "=", 
   RowBox[{
    FractionBox["1", "20"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["s", "2"], 
        SuperscriptBox["t", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], " ", "-", 
          FractionBox["12", 
           RowBox[{"4", "+", "u"}]], "+", 
          FractionBox["72", 
           RowBox[{"5", "+", "u"}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"3", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"s", " ", "t", 
        RowBox[{"(", 
         RowBox[{"25", "-", 
          FractionBox["6", 
           RowBox[{"3", "+", "u"}]], "-", 
          FractionBox["60", 
           RowBox[{"4", "+", "u"}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          FractionBox["2", 
           RowBox[{"2", "+", "u"}]], "-", 
          FractionBox["1", 
           RowBox[{"3", "+", "u"}]]}], ")"}]}], 
       RowBox[{"1", "+", "u"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1oneL", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"s", "-", "t"}], ")"}], "20"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"s", " ", "t", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], " ", "-", 
          FractionBox["12", 
           RowBox[{"4", "+", "u"}]], "+", 
          FractionBox["72", 
           RowBox[{"5", "+", "u"}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "+", 
      FractionBox["10", 
       RowBox[{"4", "+", "u"}]], "+", 
      FractionBox["8", 
       RowBox[{"2", "+", "u"}]], "+", 
      FractionBox["2", 
       RowBox[{"1", "+", "u"}]], "-", "10"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C1oneL", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "20"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"s", " ", "t", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], " ", "-", 
           FractionBox["12", 
            RowBox[{"4", "+", "u"}]], "+", 
           FractionBox["72", 
            RowBox[{"5", "+", "u"}]]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]], "+", 
       FractionBox["6", 
        RowBox[{"5", "+", "u"}]], "-", 
       FractionBox["20", 
        RowBox[{"4", "+", "u"}]], "+", 
       FractionBox["2", 
        RowBox[{"1", "+", "u"}]]}], ")"}]}], "+", 
    FractionBox["1", "4"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.939916986523079*^9, 3.939917202309881*^9}, {
  3.940573389086862*^9, 3.940573392674933*^9}, {3.9491511037672863`*^9, 
  3.94915111937712*^9}, {3.949151202827156*^9, 3.9491512057583513`*^9}, {
  3.9491513661088142`*^9, 3.949151373196027*^9}, {3.949566868844728*^9, 
  3.949566875275899*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"978b048a-bd23-42ea-95cf-700ca68aca6e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"u", " ", "->", " ", 
   RowBox[{
    RowBox[{"-", "s"}], "-", "t", "-", "4"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.949566877024004*^9, 
  3.949566884412698*^9}},ExpressionUUID->"34472596-2782-401a-a12b-\
5dac9b0a8dfb"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Formula (4.21) --- discussion on the representation [2407.03408]\
\>", "Subsection",
 CellChangeTimes->{{3.9491509066661177`*^9, 3.949150921956904*^9}, {
   3.949151063328949*^9, 3.9491510967845373`*^9}, {3.949565536322946*^9, 
   3.949565537994957*^9}, {3.949565570418633*^9, 3.949565570922859*^9}, {
   3.949565635498406*^9, 3.949565659152594*^9}, {3.9495656955380507`*^9, 
   3.94956569567358*^9}, {3.949566983757719*^9, 3.949566983811366*^9}, 
   3.949567549730034*^9, {3.949987644542931*^9, 
   3.94998764467877*^9}},ExpressionUUID->"b42c9721-5f64-450e-ad54-\
68e815397f04"],

Cell[CellGroupData[{

Cell["Shifted double boxes", "Subsubsection",
 CellChangeTimes->{{3.949564700000375*^9, 3.949564748795568*^9}, {
  3.949987613024165*^9, 
  3.94998764785196*^9}},ExpressionUUID->"7236c450-1368-426a-98b0-\
355c7f0dee48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"doublePshifts", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K2", "[", 
       RowBox[{
        RowBox[{"S", "+", "2"}], ",", "T"}], "]"}], ",", 
      RowBox[{"K2", "[", 
       RowBox[{
        RowBox[{"S", "+", "1"}], ",", "T"}], "]"}], ",", 
      RowBox[{"K2", "[", 
       RowBox[{
        RowBox[{"S", "-", "1"}], ",", "T"}], "]"}], ",", 
      RowBox[{"K2", "[", 
       RowBox[{
        RowBox[{"S", "-", "2"}], ",", "T"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"K2", "[", 
       RowBox[{"S", ",", 
        RowBox[{"T", "+", "2"}]}], "]"}], ",", 
      RowBox[{"K2", "[", 
       RowBox[{"S", ",", 
        RowBox[{"T", "+", "1"}]}], "]"}], ",", 
      RowBox[{"K2", "[", 
       RowBox[{"S", ",", 
        RowBox[{"T", "-", "1"}]}], "]"}], ",", 
      RowBox[{"K2", "[", 
       RowBox[{"S", ",", 
        RowBox[{"T", "-", "2"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"K2", "[", 
       RowBox[{"S", ",", "T"}], "]"}], ",", 
      RowBox[{"K2", "[", 
       RowBox[{
        RowBox[{"S", "-", "1"}], ",", 
        RowBox[{"T", "-", "1"}]}], "]"}], ",", 
      RowBox[{"K2", "[", 
       RowBox[{
        RowBox[{"S", "+", "1"}], ",", 
        RowBox[{"T", "+", "1"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.940573481853511*^9, 3.9405734922856283`*^9}, {
   3.946470957243256*^9, 3.946470957381216*^9}, {3.9491542816457663`*^9, 
   3.949154346526059*^9}, 
   3.949564755047247*^9},ExpressionUUID->"ce819971-5bd9-4c8c-8264-\
9f1f679c6a49"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula table (4.23)", "Subsubsection",
 CellChangeTimes->{{3.949564700000375*^9, 3.9495647530992327`*^9}, {
  3.9495648437689657`*^9, 3.949564845498828*^9}, {3.9499875963514977`*^9, 
  3.949987598146557*^9}, {3.949987649305243*^9, 
  3.949987649478897*^9}},ExpressionUUID->"b6169e81-c099-48cc-b14d-\
4fe59c365667"],

Cell[BoxData[
 RowBox[{
  RowBox[{"doublePshiftsMat", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "s"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "s"}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{"1", "+", "s"}]]}], ",", 
       FractionBox["2", "s"], ",", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "s"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}]], ",", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "t"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "t"}], ")"}]}]], ",", 
       FractionBox["2", 
        RowBox[{"1", "+", "t"}]], ",", 
       RowBox[{"-", 
        FractionBox["2", "t"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "t"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]]}], ",", "0", 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}]}], 
         RowBox[{"s", " ", "t"}]]}], ",", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", "t"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "s"}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["2", 
         SuperscriptBox["s", "2"]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "s"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["s", "2"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
          SuperscriptBox["s", "2"]}]]}], ",", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "t"}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["2", 
         SuperscriptBox["t", "2"]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "t"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
          SuperscriptBox["t", "2"]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "-", 
            RowBox[{"s", " ", "t"}], "+", 
            SuperscriptBox["t", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]]}], ",", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}]}]]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.949154118529965*^9, 3.949154139978565*^9}, {
  3.949154284927907*^9, 3.949154285289336*^9}},
 CellLabel->
  "In[622]:=",ExpressionUUID->"9b9b81b4-8273-497b-8bfb-0c2b2809e27d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Vector p[i,j] formula (4.21) --- from 2407.03408", "Subsubsection",
 CellChangeTimes->{{3.949154039991455*^9, 3.949154061680071*^9}, {
  3.949564763597115*^9, 3.9495647643785143`*^9}, {3.9495648242526503`*^9, 
  3.949564841314789*^9}, {3.9499876512565527`*^9, 
  3.949987651389091*^9}},ExpressionUUID->"a4e19bd1-4722-4621-ac81-\
a7496c3c467b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"renormalizedvectorshift240703408", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "s"}], ")"}], "2"]}], 
       RowBox[{"80", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "1"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"23", " ", "s"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"24", " ", "t"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], 
      RowBox[{"80", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "2"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SuperscriptBox["s", "2"]}], ")"}]}], 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "4"}], ")"}]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "t"}], ")"}], "2"]}], 
       RowBox[{"80", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "1"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"24", " ", "s"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"23", " ", "t"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], 
      RowBox[{"80", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "2"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SuperscriptBox["t", "2"]}], ")"}]}], 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "4"}], ")"}]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"21", "+", 
        RowBox[{"20", " ", "s"}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["s", "4"]}], "+", 
        RowBox[{"20", " ", "t"}], "+", 
        RowBox[{"61", " ", "s", " ", "t"}], "-", 
        RowBox[{"19", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["t", "4"]}]}], 
       RowBox[{"80", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "3"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}], 
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "5"}], ")"}]}]]}], ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.949154049129559*^9, 3.949154081050761*^9}, 
   3.949154208107705*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"55647cea-82f2-4766-baaf-07f5dd0cb8db"],

Cell["checking the correlator ", "Text",
 CellChangeTimes->{{3.949154147073894*^9, 
  3.949154156311335*^9}},ExpressionUUID->"3b2ace81-ef7d-4f88-834e-\
b3bb892f586f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], ".", "renormalizedvectorshift240703408"}], 
    "-", "A1oneL"}], "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}], ".", "renormalizedvectorshift240703408"}], 
    "-", "B1oneL"}], "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "3", 
      "\[RightDoubleBracket]"}], ".", "renormalizedvectorshift240703408"}], 
    "-", "C1oneL"}], "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", "Factor"}]}], "Input",\

 CellChangeTimes->{{3.9491541647281427`*^9, 3.9491542000458317`*^9}, {
  3.9491542922890587`*^9, 3.9491542937533092`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"28116cd2-4edb-431a-8525-da0eded3e6a3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.949154179414163*^9, 3.949154200699332*^9}, 
   3.949154294514782*^9, 3.9491543536356707`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"6861619a-37d8-46c8-a0b1-75b771a81510"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.949154179414163*^9, 3.949154200699332*^9}, 
   3.949154294514782*^9, 3.9491543536373167`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"e1ffb864-8a08-4cf8-9cfb-f0fd36cd310c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "40"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "22"}], "-", 
    RowBox[{"9", " ", "s"}], "-", 
    RowBox[{"9", " ", "t"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949154179414163*^9, 3.949154200699332*^9}, 
   3.949154294514782*^9, 3.9491543536386414`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b96a52d0-6a3f-4be7-9b6d-5fd3e7f7f771"]
}, Open  ]],

Cell["\<\
The mismatch above is unwanted but innocuous: it becomes a contact term upon \
crossing symmetrysing over the three orientations. \
\>", "Text",
 CellChangeTimes->{{3.949564911691444*^9, 3.9495649381615477`*^9}, {
  3.949987063953286*^9, 3.949987117762023*^9}, {3.950025163632173*^9, 
  3.950025163986596*^9}},ExpressionUUID->"1cfb2faa-a95d-4b03-9429-\
8bdfe67e7f1a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Vector p[i,j] formula (4.21) --- another representation ", \
"Subsubsection",
 CellChangeTimes->{{3.949154064631997*^9, 3.94915406802281*^9}, {
  3.9495648362248297`*^9, 3.949564849666521*^9}, {3.949987655137548*^9, 
  3.9499876559663763`*^9}},ExpressionUUID->"5b32e0d7-1152-4bb3-9be5-\
ef99b7d7565f"],

Cell[TextData[{
 "Introduction. It is clear that one has to make an ansatz, \n\nansatz  ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"=", 
    RowBox[{"{", 
     StyleBox[
      RowBox[{
       FractionBox["a1", 
        RowBox[{"U", "+", "1"}]], ",", 
       FractionBox["a2", 
        RowBox[{"U", "+", "2"}]], ",", 
       FractionBox["a4", 
        RowBox[{"U", "+", "4"}]], ",", 
       FractionBox["a5", 
        RowBox[{"U", "+", "5"}]], ",", " ", 
       FractionBox[
        RowBox[{"a1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "->", " ", "t"}], ",", 
           RowBox[{"t", "->", " ", "s"}]}], "}"}]}], 
        RowBox[{"U", "+", "1"}]], ",", 
       FractionBox[
        RowBox[{"a2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "->", " ", "t"}], ",", 
           RowBox[{"t", "->", " ", "s"}]}], "}"}]}], 
        RowBox[{"U", "+", "2"}]], ",", 
       FractionBox[
        RowBox[{"a4", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "->", " ", "t"}], ",", 
           RowBox[{"t", "->", " ", "s"}]}], "}"}]}], 
        RowBox[{"U", "+", "4"}]], ",", 
       FractionBox[
        RowBox[{"a5", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "->", " ", "t"}], ",", 
           RowBox[{"t", "->", " ", "s"}]}], "}"}]}], 
        RowBox[{"U", "+", "5"}]], ",", "  ", 
       FractionBox["b0", 
        RowBox[{"U", "+", "3"}]], ",", 
       FractionBox["bm1", 
        RowBox[{"U", "+", "5"}]], ",", 
       FractionBox["bp1", 
        RowBox[{"U", "+", "1"}]]}],
      FontSize->16], "}"}]}], ";"}]],
  CellChangeTimes->{{3.940577184435629*^9, 3.9405772384161*^9}},
  ExpressionUUID->"30df8054-a44a-4e7d-b699-7dfe9536d053"],
 "\n\nwhere \[OpenCurlyDoubleQuote]a1,a2,...,b0,bm1,bp1\
\[CloseCurlyDoubleQuote] are polynomials of the form\n\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{"a1", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "+", 
    RowBox[{"T", " ", 
     RowBox[{"a1", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["T", "2"], " ", 
     RowBox[{"a1", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "+", 
    RowBox[{"S", " ", 
     RowBox[{"a1", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], "+", 
    RowBox[{"S", " ", "T", " ", 
     RowBox[{"a1", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"S", " ", 
     SuperscriptBox["T", "2"], " ", 
     RowBox[{"a1", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["S", "2"], " ", 
     RowBox[{"a1", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["S", "2"], " ", "T", " ", 
     RowBox[{"a1", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["S", "2"], " ", 
     SuperscriptBox["T", "2"], " ", 
     RowBox[{"a1", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}]}],
   FontSize->14]],
  CellChangeTimes->{3.950022347930771*^9},ExpressionUUID->
  "85cb1a8a-996b-4c63-b8f0-cb524ff41824"],
 "\n..\n\nand then proceed as follows:\n    - match the solution\n    - \
impose flat space limit \n    -additionally impose that individually ansatz\
\[LeftDoubleBracket]i\[RightDoubleBracket] cancel the spurious poles \
generated by doublePshiftsMat. \n    \nBy doing so, there is a solution with \
5 parameters.     \n"
}], "Text",
 CellChangeTimes->{{3.949564911691444*^9, 3.9495649381615477`*^9}, {
  3.949987063953286*^9, 3.949987131199067*^9}, {3.9499888385597143`*^9, 
  3.949988840988089*^9}, {3.950020679746726*^9, 3.950020700359807*^9}, {
  3.950022201465263*^9, 3.950022360266567*^9}, {3.950022412439474*^9, 
  3.9500225468166447`*^9}},ExpressionUUID->"71520d09-5096-4549-9ea4-\
09e1f16e72f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"anothervectorshift", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"AMB3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}]}], 
       RowBox[{"1", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "t"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"27", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "s"}], "-", 
          SuperscriptBox["t", "2"]}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "s"}], "+", 
          RowBox[{"3", " ", "s", " ", "t"}], "+", 
          SuperscriptBox["t", "2"]}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "50"}], "+", 
          RowBox[{"50", " ", "s"}], "-", 
          RowBox[{"22", " ", "s", " ", "t"}], "-", 
          RowBox[{"21", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"3", " ", "s", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB5", " ", 
        SuperscriptBox["s", "2"], " ", "t"}], 
       RowBox[{"4", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}], 
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "u"}], ")"}]}]]}], ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"1", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "s"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["s", "2"], "-", 
          RowBox[{"2", " ", "t"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["s", "2"], "-", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"3", " ", "s", " ", "t"}]}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "50"}], "-", 
          RowBox[{"21", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"50", " ", "t"}], "-", 
          RowBox[{"22", " ", "s", " ", "t"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}], 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB5", " ", "s", " ", 
        SuperscriptBox["t", "2"]}], 
       RowBox[{"4", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SuperscriptBox["s", "2"]}], ")"}], " ", 
        SuperscriptBox["t", "2"]}], 
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "u"}], ")"}]}]]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"AMB2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "s", "+", "t"}], ")"}]}], 
        RowBox[{"3", "+", "u"}]]}], "-", 
      FractionBox[
       RowBox[{"AMB1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"3", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"s", " ", "t"}]}], ")"}]}], 
       RowBox[{"3", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"3", " ", "s"}], "-", 
          RowBox[{"3", " ", "t"}], "+", 
          RowBox[{"4", " ", "s", " ", "t"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "107"}], "-", 
        RowBox[{"96", " ", "s"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"96", " ", "t"}], "-", 
        RowBox[{"12", " ", "s", " ", "t"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["s", "2"], " ", "t"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"20", " ", "s", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}]}], 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "u"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}], 
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "u"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], 
       RowBox[{"1", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"1", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"1", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "23"}], "+", 
          RowBox[{"23", " ", "s"}], "+", 
          RowBox[{"23", " ", "t"}], "+", 
          RowBox[{"9", " ", "s", " ", "t"}]}], ")"}]}], 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9491544461459637`*^9, 3.949154452012289*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0c03ff32-2692-4ea4-94a6-da50d91d2ce5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], ".", "anothervectorshift"}], "-", "A1oneL"}],
    "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}], ".", "anothervectorshift"}], "-", "B1oneL"}],
    "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "3", 
      "\[RightDoubleBracket]"}], ".", "anothervectorshift"}], "-", "C1oneL"}],
    "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", "Factor"}]}], "Input",\

 CellChangeTimes->{{3.949154458775366*^9, 3.949154460164324*^9}, {
  3.949988313166072*^9, 3.9499883154621267`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"7f2413e2-6f57-4a12-8d5f-fb9d3bbb780b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.949154461318717*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"2e9c5077-64a0-4691-ba10-fd9462dd9509"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.949154461339286*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"245e7222-8bcc-4ce6-816c-fab5057424cd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9491544613437357`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"31f4ce76-ade1-432b-945d-c16c58abf3f2"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Formula (4.30)  -  formula (4.38) --- double particle correlator \
\>", "Subsection",
 CellChangeTimes->{{3.948977555971203*^9, 3.948977564949936*^9}, {
   3.948980075777732*^9, 3.948980091486866*^9}, {3.9489811408816853`*^9, 
   3.948981141808962*^9}, {3.948981231008539*^9, 3.9489812410962553`*^9}, 
   3.94956518906393*^9, {3.9495654152205544`*^9, 3.949565418756956*^9}, {
   3.949565470348962*^9, 3.949565497684243*^9}, {3.949565533817758*^9, 
   3.94956556441124*^9}, {3.9495656248265877`*^9, 3.949565656456327*^9}, {
   3.949565688730291*^9, 3.94956569886458*^9}, {3.94956748194606*^9, 
   3.949567483337164*^9}, {3.9495675331682034`*^9, 3.949567545809945*^9}, {
   3.949567616724256*^9, 3.9495676203141937`*^9}, {3.949987642013303*^9, 
   3.949987642110476*^9}},ExpressionUUID->"be71887d-a1b1-449b-a311-\
d19d6f7d66df"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A2", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"32", " "}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "u"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", 
       RowBox[{"3", " ", "s", " ", "t"}], "-", 
       RowBox[{"3", " ", "u"}], "+", 
       FractionBox[
        RowBox[{"18", " ", "s", " ", "t"}], 
        RowBox[{"4", "+", "u"}]], "-", 
       FractionBox[
        RowBox[{"18", " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "u"}], ")"}]}]]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2", "=", 
    RowBox[{
     FractionBox["32", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "u"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"s", "-", "t"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "t"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"18", " ", "s", " ", "t"}], "-", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "u"}], ")"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "u"}], ")"}]}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{
    FractionBox["32", 
     RowBox[{"(", 
      RowBox[{"u", "+", "1"}], ")"}]], 
    RowBox[{"(", " ", 
     RowBox[{
      FractionBox["3", "2"], "-", 
      FractionBox[
       FractionBox["1", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "+", "1"}], ")"}]}]], "+", " ", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"6", " ", "-", 
         RowBox[{"18", " ", "s", " ", "t"}], " ", "+", 
         RowBox[{"12", 
          RowBox[{"(", 
           RowBox[{"u", "+", "5"}], ")"}]}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"u", "+", "5"}], ")"}]}]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942477621059915*^9, 3.9424776392935266`*^9}, {
   3.942734573507496*^9, 3.942734585631234*^9}, 3.9466259516344213`*^9, {
   3.9489775976328087`*^9, 3.948977614655295*^9}, {3.94897768381467*^9, 
   3.948977685694072*^9}, {3.948977855240312*^9, 3.948977858887299*^9}, {
   3.948980094739066*^9, 3.948980113961961*^9}, {3.948980735491288*^9, 
   3.948980763662477*^9}, {3.9489809801420593`*^9, 3.9489810030005493`*^9}, {
   3.948981039963175*^9, 3.948981092425233*^9}, {3.94898120514209*^9, 
   3.948981216274143*^9}, {3.9495650689852953`*^9, 3.949565069201293*^9}, {
   3.949565109367363*^9, 3.949565118051874*^9}, {3.949565206914344*^9, 
   3.949565208758713*^9}, {3.9495652417860613`*^9, 3.9495653470248833`*^9}, {
   3.949565397720579*^9, 3.9495654019834337`*^9}, {3.949566634971208*^9, 
   3.949566642750821*^9}, {3.9499884651805897`*^9, 3.949988466090611*^9}, {
   3.9499887290795927`*^9, 3.949988729384858*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9c4d7d41-6386-4f84-aff1-a3f09ba10255"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M2orientation22p22p", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A2", ",", "B2", ",", "C2"}], "}"}], ".", 
       RowBox[{"{", 
        RowBox[{"K2", ",", "K1", ",", "1"}], "}"}]}], "/.", 
      RowBox[{"u", "->", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M2orientation2p2p22", "=", 
     RowBox[{
      RowBox[{"M2orientation22p22p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "->", " ", "u"}], ",", 
         RowBox[{"u", "->", " ", "s"}]}], "}"}]}], "/.", 
      RowBox[{"u", "->", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.948977137814834*^9, {3.9489776769900417`*^9, 3.948977682038898*^9}, {
   3.948977752754574*^9, 3.948977840250916*^9}, {3.94897793717375*^9, 
   3.948977957829777*^9}, {3.948980103776361*^9, 3.9489801387455683`*^9}, {
   3.948981218825322*^9, 3.948981227963723*^9}, {3.9489812868760223`*^9, 
   3.948981307289469*^9}, {3.949565223888049*^9, 3.949565224246684*^9}, 
   3.949565399482019*^9, {3.9495658003737087`*^9, 3.9495658037494307`*^9}, {
   3.949566894085931*^9, 
   3.949566897355969*^9}},ExpressionUUID->"147cf13d-63f8-4cb6-9747-\
18cc79ff67bb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula (4.55) --- triple particle correlator", "Subsection",
 CellChangeTimes->{{3.948977555971203*^9, 3.948977564949936*^9}, {
   3.948980075777732*^9, 3.948980091486866*^9}, {3.9495655219804573`*^9, 
   3.949565534370215*^9}, {3.949565567155712*^9, 3.9495655675856733`*^9}, {
   3.9495656319597063`*^9, 3.949565658159691*^9}, {3.94956569190624*^9, 
   3.949565692114274*^9}, 3.949567475186879*^9, 3.9495675472263927`*^9, {
   3.94998764311938*^9, 
   3.9499876432106743`*^9}},ExpressionUUID->"587214c1-a9fd-4258-bda6-\
91eb6969837a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a3", "=", 
    RowBox[{
     RowBox[{
      FractionBox["256", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"u", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"u", "+", "3"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "-", 
        FractionBox[
         RowBox[{"9", " ", "u"}], "2"], "+", 
        RowBox[{"15", " ", "s", " ", "t"}], "-", 
        FractionBox[
         RowBox[{"15", " ", "s", " ", "t"}], 
         RowBox[{"4", "+", "u"}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"67", "-", 
            RowBox[{"15", " ", "s", " ", "t"}], "+", 
            RowBox[{"25", " ", "u"}]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "u"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "u"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"45", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "s", " ", "t"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "u"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "u"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "u"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"135", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"s", " ", "t"}]}], ")"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "u"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "u"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "u"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "u"}], ")"}]}]]}], ")"}]}], "/.", 
     RowBox[{"u", "->", " ", 
      RowBox[{
       RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"b3", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"384", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"120", "-", 
         RowBox[{"496", " ", "s"}], "+", 
         RowBox[{"626", " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"296", " ", 
          SuperscriptBox["s", "3"]}], "+", 
         RowBox[{"46", " ", 
          SuperscriptBox["s", "4"]}], "-", 
         RowBox[{"496", " ", "t"}], "-", 
         RowBox[{"908", " ", "s", " ", "t"}], "+", 
         RowBox[{"1326", " ", 
          SuperscriptBox["s", "2"], " ", "t"}], "-", 
         RowBox[{"856", " ", 
          SuperscriptBox["s", "3"], " ", "t"}], "+", 
         RowBox[{"154", " ", 
          SuperscriptBox["s", "4"], " ", "t"}], "+", 
         RowBox[{"626", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"1326", " ", "s", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"1391", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"828", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"195", " ", 
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"296", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"856", " ", "s", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"828", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"375", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"135", " ", 
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"46", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"154", " ", "s", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"195", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"135", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["t", "4"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "s", "+", "t"}], ")"}]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c3", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["384", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]]}], "+", 
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1152", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "672"}], " ", "s"}], "+", 
             RowBox[{"1232", " ", 
              SuperscriptBox["s", "2"]}], "-", 
             RowBox[{"672", " ", 
              SuperscriptBox["s", "3"]}], "+", 
             RowBox[{"112", " ", 
              SuperscriptBox["s", "4"]}], "-", 
             RowBox[{"672", " ", "t"}], "-", 
             RowBox[{"920", " ", "s", " ", "t"}], "+", 
             RowBox[{"2250", " ", 
              SuperscriptBox["s", "2"], " ", "t"}], "-", 
             RowBox[{"1821", " ", 
              SuperscriptBox["s", "3"], " ", "t"}], "+", 
             RowBox[{"371", " ", 
              SuperscriptBox["s", "4"], " ", "t"}], "+", 
             RowBox[{"1232", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"2250", " ", "s", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"1624", " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"1767", " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"465", " ", 
              SuperscriptBox["s", "4"], " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"672", " ", 
              SuperscriptBox["t", "3"]}], "-", 
             RowBox[{"1821", " ", "s", " ", 
              SuperscriptBox["t", "3"]}], "-", 
             RowBox[{"1767", " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "3"]}], "-", 
             RowBox[{"420", " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox["t", "3"]}], "+", 
             RowBox[{"360", " ", 
              SuperscriptBox["s", "4"], " ", 
              SuperscriptBox["t", "3"]}], "+", 
             RowBox[{"112", " ", 
              SuperscriptBox["t", "4"]}], "+", 
             RowBox[{"371", " ", "s", " ", 
              SuperscriptBox["t", "4"]}], "+", 
             RowBox[{"465", " ", 
              SuperscriptBox["s", "2"], " ", 
              SuperscriptBox["t", "4"]}], "+", 
             RowBox[{"360", " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox["t", "4"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "s", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "s", "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "s", "+", "t"}], ")"}]}], ")"}]}], ")"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A3", "=", 
    RowBox[{
     FractionBox["192", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"576", " ", 
        RowBox[{"(", 
         RowBox[{"240", "-", 
          RowBox[{"572", " ", "s"}], "+", 
          RowBox[{"1046", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"540", " ", 
           SuperscriptBox["s", "3"]}], "-", 
          RowBox[{"534", " ", 
           SuperscriptBox["s", "4"]}], "+", 
          RowBox[{"112", " ", 
           SuperscriptBox["s", "5"]}], "-", 
          RowBox[{"572", " ", "t"}], "-", 
          RowBox[{"4364", " ", "s", " ", "t"}], "+", 
          RowBox[{"1522", " ", 
           SuperscriptBox["s", "2"], " ", "t"}], "-", 
          RowBox[{"527", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "-", 
          RowBox[{"1528", " ", 
           SuperscriptBox["s", "4"], " ", "t"}], "+", 
          RowBox[{"405", " ", 
           SuperscriptBox["s", "5"], " ", "t"}], "+", 
          RowBox[{"1046", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"1522", " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"7166", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"189", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"1508", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"525", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"540", " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"527", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"189", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"1756", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"160", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"495", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"534", " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"1528", " ", "s", " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"1508", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"160", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "4"]}], "-", 
          RowBox[{"60", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"112", " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"405", " ", "s", " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"525", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"495", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "5"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "s", "+", "t"}], ")"}]}], ")"}]}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B3", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"192", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6408", "-", 
         RowBox[{"264", " ", "s"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["s", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["s", "4"]}], "-", 
         RowBox[{"264", " ", "t"}], "-", 
         RowBox[{"2322", " ", "s", " ", "t"}], "-", 
         RowBox[{"2847", " ", 
          SuperscriptBox["s", "2"], " ", "t"}], "+", 
         RowBox[{"895", " ", 
          SuperscriptBox["s", "3"], " ", "t"}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["s", "4"], " ", "t"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"2847", " ", "s", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"9058", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"1410", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"895", " ", "s", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"1410", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"3210", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"50", " ", "s", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "4"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "s", "+", "t"}], ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"C3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "96"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "44928"}], "+", 
          RowBox[{"21168", " ", "s"}], "-", 
          RowBox[{"4212", " ", 
           SuperscriptBox["s", "2"]}], "-", 
          RowBox[{"6262", " ", 
           SuperscriptBox["s", "3"]}], "+", 
          RowBox[{"1296", " ", 
           SuperscriptBox["s", "4"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["s", "5"]}], "+", 
          RowBox[{"21168", " ", "t"}], "+", 
          RowBox[{"161784", " ", "s", " ", "t"}], "-", 
          RowBox[{"31206", " ", 
           SuperscriptBox["s", "2"], " ", "t"}], "+", 
          RowBox[{"4857", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "+", 
          RowBox[{"2510", " ", 
           SuperscriptBox["s", "4"], " ", "t"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["s", "5"], " ", "t"}], "-", 
          RowBox[{"4212", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"31206", " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"171078", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"9910", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"1590", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"6262", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"4857", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"9910", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"40950", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"1296", " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"2510", " ", "s", " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"1590", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["t", "5"]}], "+", 
          RowBox[{"15", " ", "s", " ", 
           SuperscriptBox["t", "5"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "s", "+", "t"}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.942477621059915*^9, 3.9424776392935266`*^9}, {
   3.942734573507496*^9, 3.942734585631234*^9}, 3.9466259516344213`*^9, {
   3.9489775976328087`*^9, 3.948977614655295*^9}, {3.94897768381467*^9, 
   3.948977685694072*^9}, {3.948977855240312*^9, 3.948977858887299*^9}, {
   3.948980094739066*^9, 3.948980113961961*^9}, {3.948980735491288*^9, 
   3.948980763662477*^9}, {3.9489809801420593`*^9, 3.9489810030005493`*^9}, {
   3.948981039963175*^9, 3.948981092425233*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"a27f52cb-fea8-4fb7-bbb1-f44605009462"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M3orientation23p23p", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a3", ",", "b3", ",", "c3", ",", "A3", ",", "B3", ",", "C3"}],
         "}"}], ".", 
       RowBox[{"{", 
        RowBox[{
        "K4", ",", "K3", ",", "tildeK2", ",", "K2", ",", "K1", ",", "1"}], 
        "}"}]}], "/.", 
      RowBox[{"u", "->", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3orientation3p3p22", "=", 
     RowBox[{
      RowBox[{"M3orientation23p23p", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "->", " ", "u"}], ",", 
         RowBox[{"u", "->", " ", "s"}]}], "}"}]}], "/.", 
      RowBox[{"u", "->", " ", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.948977137814834*^9, {3.9489776769900417`*^9, 3.948977682038898*^9}, {
   3.948977752754574*^9, 3.948977840250916*^9}, {3.94897793717375*^9, 
   3.948977957829777*^9}, {3.948980103776361*^9, 3.9489801387455683`*^9}, 
   3.948981196747179*^9, {3.948981312273986*^9, 3.9489813186721992`*^9}, {
   3.949565735306197*^9, 3.949565765801626*^9}, {3.9495669087297993`*^9, 
   3.949566913940501*^9}},ExpressionUUID->"02180fa7-49f2-405e-a9cf-\
e162c7e19770"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula (4.47)", "Subsection",
 CellChangeTimes->{{3.9491509066661177`*^9, 3.949150921956904*^9}, {
  3.949151063328949*^9, 3.9491510967845373`*^9}, {3.949565536322946*^9, 
  3.949565537994957*^9}, {3.949565570418633*^9, 3.949565570922859*^9}, {
  3.949565635498406*^9, 3.949565659152594*^9}, {3.9495656955380507`*^9, 
  3.94956569567358*^9}, {3.949566996518256*^9, 3.9495670038891563`*^9}, {
  3.949987664861225*^9, 
  3.949987664973845*^9}},ExpressionUUID->"71a1e7ac-463b-4a23-ae45-\
2adc64103acd"],

Cell[TextData[{
 "By repeating the steps in the discussion on the representation \
[2407.03408], one finds a solution only if \n\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "3", 
      "\[RightDoubleBracket]"}], ".", "vectorshiftdoubleparticle"}], "==", 
    " ", 
    RowBox[{"(", 
     RowBox[{"C2", "-", 
      FractionBox["XX", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"u", "+", "1"}], ")"}]}]]}], ")"}]}],
   FontSize->14]],
  CellChangeTimes->{{3.949154458775366*^9, 3.949154460164324*^9}, {
   3.949988280207325*^9, 3.949988282135726*^9}, {3.9499883193115387`*^9, 
   3.949988323523273*^9}, {3.9499883841939*^9, 3.9499883963388*^9}, {
   3.949988757958515*^9, 3.949988767274748*^9}},ExpressionUUID->
  "084399f5-bc47-43d7-8215-67833b5f1dbc"],
 "  and  XX is fixed by the algorithm to be XX= 16\n\nwhich is precisely the \
definition of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", 
    RowBox[{" ", "t"}]], TraditionalForm]],ExpressionUUID->
  "5fc46e8a-cf34-43a5-ad65-1145743ba3ad"],
 "\n"
}], "Text",
 CellChangeTimes->{{3.949564911691444*^9, 3.9495649381615477`*^9}, {
  3.949987063953286*^9, 3.949987131199067*^9}, {3.9499888385597143`*^9, 
  3.949988840988089*^9}, {3.950020679746726*^9, 3.950020700359807*^9}, {
  3.950022201465263*^9, 3.950022360266567*^9}, {3.950022412439474*^9, 
  3.9500225468166447`*^9}, {3.950022598504423*^9, 3.950022735209711*^9}, {
  3.950098954262391*^9, 3.950098964255967*^9}, {3.9617398420834303`*^9, 
  3.961739847918171*^9}},ExpressionUUID->"12a5f307-f19e-463c-8cc2-\
ad7527ca8ceb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vectorshiftdoubleparticle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"AMB1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", "t"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "t"}], ")"}]}], 
       RowBox[{"1", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"13", " ", "t"}]}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB4", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", "t"}], 
       RowBox[{"2", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "AMB6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"AMB2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "t"}], "+", 
          RowBox[{"3", " ", "s", " ", "t"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"9", " ", "s", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], 
       RowBox[{"2", "+", "u"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB6", " ", 
        SuperscriptBox["s", "2"], " ", "t"}], 
       RowBox[{"4", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"48", " ", 
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}], 
       RowBox[{"4", "+", "u"}]]}], ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB5", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"24", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"1", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB6", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"13", " ", "s"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"AMB1", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "u"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"AMB5", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "AMB6", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"AMB2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB4", " ", "s", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"AMB3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"2", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "s"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"3", " ", "s", " ", "t"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "2"], " ", "t"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], 
       RowBox[{"2", "+", "u"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB6", " ", "s", " ", 
        SuperscriptBox["t", "2"]}], 
       RowBox[{"4", "+", "u"}]], "+", 
      FractionBox[
       RowBox[{"48", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["s", "2"]}], ")"}], " ", 
        SuperscriptBox["t", "2"]}], 
       RowBox[{"4", "+", "u"}]]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"AMB2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "s", "+", "t"}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "u"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"AMB4", " ", "s", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"3", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB5", " ", "s", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"AMB3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"3", "+", "u"}]], "-", 
      FractionBox[
       RowBox[{"AMB1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "s", "-", "t", "+", 
          RowBox[{"s", " ", "t"}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "s"}], "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "s", " ", "t"}]}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "2"]}], "-", 
          RowBox[{"24", " ", "s", " ", "t"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], 
       RowBox[{"3", "+", "u"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["t", "2"]}], 
       RowBox[{"5", "+", "u"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"AMB1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "AMB6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"AMB5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "u"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], 
       RowBox[{"1", "+", "u"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9499882316408854`*^9, 3.949988266111752*^9}, 
   3.9499883408758183`*^9},
 CellLabel->
  "In[652]:=",ExpressionUUID->"c363c70a-7a99-4bd2-9e62-b708d80ce41e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], ".", "vectorshiftdoubleparticle"}], "-", 
    "A2"}], "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}], ".", "vectorshiftdoubleparticle"}], "-", 
    "B2"}], "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "doublePshiftsMat", "\[LeftDoubleBracket]", "3", 
      "\[RightDoubleBracket]"}], ".", "vectorshiftdoubleparticle"}], "-", 
    RowBox[{"(", 
     RowBox[{"C2", "-", 
      FractionBox["16", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"u", "+", "1"}], ")"}]}]]}], ")"}]}], "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", "Factor"}]}], "Input",\

 CellChangeTimes->{{3.949154458775366*^9, 3.949154460164324*^9}, {
  3.949988280207325*^9, 3.949988282135726*^9}, {3.9499883193115387`*^9, 
  3.949988323523273*^9}, {3.9499883841939*^9, 3.9499883963388*^9}, {
  3.949988757958515*^9, 3.949988767274748*^9}},
 CellLabel->
  "In[666]:=",ExpressionUUID->"965c3636-40b0-4967-b63d-73e2246b2a40"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.949154461318717*^9, {3.949988324595107*^9, 3.949988348898588*^9}, 
   3.9499883967583838`*^9, 3.949988429790655*^9, 3.9499884735888*^9, 
   3.949988512240041*^9, {3.949988736650796*^9, 3.94998876758044*^9}},
 CellLabel->
  "Out[666]=",ExpressionUUID->"ed64e0c1-5a47-4f9d-ba95-faea3c8d03a2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.949154461318717*^9, {3.949988324595107*^9, 3.949988348898588*^9}, 
   3.9499883967583838`*^9, 3.949988429790655*^9, 3.9499884735888*^9, 
   3.949988512240041*^9, {3.949988736650796*^9, 3.94998876759746*^9}},
 CellLabel->
  "Out[667]=",ExpressionUUID->"91f855b4-68b7-4330-891e-d26e3181afd8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.949154461318717*^9, {3.949988324595107*^9, 3.949988348898588*^9}, 
   3.9499883967583838`*^9, 3.949988429790655*^9, 3.9499884735888*^9, 
   3.949988512240041*^9, {3.949988736650796*^9, 3.949988767612256*^9}},
 CellLabel->
  "Out[668]=",ExpressionUUID->"511c6733-a31f-4d35-a784-c90fb7af17e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["", "Section",ExpressionUUID->"4374415d-3f1f-4c2d-abbd-370ed8d5f533"],

Cell[CellGroupData[{

Cell["Appendix A", "Section",
 CellChangeTimes->{{3.94880834608624*^9, 3.948808348303968*^9}, {
  3.948808665459898*^9, 3.948808665591691*^9}, {3.952341330330947*^9, 
  3.952341331323057*^9}},ExpressionUUID->"3f15a331-33a3-447e-94f9-\
9fdeab24dbb5"],

Cell[CellGroupData[{

Cell["Eqs. (A.19)-(A.25) ", "Subsection",
 CellChangeTimes->{{3.937991892801659*^9, 3.9379918962817593`*^9}, {
  3.948808469026473*^9, 3.948808493133512*^9}, {3.949567584889669*^9, 
  3.949567589192999*^9}, {3.949987666554337*^9, 3.949987667153019*^9}, {
  3.9523413441077642`*^9, 3.952341362487021*^9}, {3.960729743541574*^9, 
  3.960729743641608*^9}},ExpressionUUID->"8d5f6a58-b4a5-4a53-8d62-\
7fd9d94d43e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suml", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}]}], "]"}]}], ")"}]}], "-", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.952341446317213*^9},ExpressionUUID->"36f8e569-62f6-4996-aaef-\
b46b1d907ec6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"suml", "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Abs", "[", "l", "]"}], "\[Tau]"}], "+", 
       RowBox[{"I", " ", "l", " ", "\[Sigma]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9392955129724607`*^9, 3.9392955784176683`*^9}, {
  3.939295742375098*^9, 3.9392957671834707`*^9}, {3.939295813660134*^9, 
  3.93929582670269*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"cead84b1-155f-4c71-abce-3db6b215d18c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.939295579192542*^9, 3.939295684474204*^9, {3.939295752544066*^9, 
   3.939295770872459*^9}, {3.939295827853149*^9, 3.939295854670567*^9}, 
   3.939726167989753*^9, 3.9397282858171062`*^9, 3.939800159254541*^9, 
   3.940075250540992*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"4c90355a-ec4a-4481-81f6-ef465f6a37e1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"I0", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "I"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", "p"}], ")"}]}]}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"q", ",", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "I", " ", "\[Sigma]"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"q", ",", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", "I", " ", "\[Sigma]"}], "]"}]}], ")"}]}]}], ")"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", 
       RowBox[{"2", "p"}]}], "}"}]}], "]"}]}]}]], "Input",ExpressionUUID->\
"43ae2207-89aa-4f51-a263-0f6e0226914c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "I"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", "p"}], ")"}]}]}], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", "\[Tau]"}], "]"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"q", ",", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
        "-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"q", ",", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "\[Sigma]"}], "]"}], "-", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "\[Sigma]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", 
       RowBox[{"2", "p"}]}], "}"}]}], "]"}]}]}]], "Input",ExpressionUUID->\
"098a1f59-289d-4096-8220-853a76ce93f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "I"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", "p"}], ")"}]}]}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "I", " ", "\[Tau]"}], "]"}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"q", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "I", " ", "\[Sigma]"}], "]"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"q", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Exp", "[", 
            RowBox[{"2", "I", " ", "\[Sigma]"}], "]"}]}], ")"}]}]}], ")"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"2", "p"}]}], "}"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "I", ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "p"}], "-", "q"}], ")"}]}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "I", " ", "\[Tau]"}], "]"}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], 
           RowBox[{"(", 
            RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], 
           RowBox[{"(", 
            RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], "+",
        "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{
         RowBox[{"2", "p"}], "-", "q"}]}], "}"}]}], "]"}]}]}]}]], "Input",Expr\
essionUUID->"422a7ab2-cf48-4345-8f24-778544b9fd6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I3", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "I", " ", "\[Tau]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I1", "[", 
       RowBox[{
        RowBox[{"p", "+", "2"}], ",", "q"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"p", "+", "1"}], ",", "q"}], "]"}]}], "+", 
      RowBox[{"I1", "[", 
       RowBox[{"p", ",", "q"}], "]"}]}], ")"}]}], "+", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "I", " ", "\[Tau]"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "I"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", "p"}], ")"}]}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "q"}], "+", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", "q"}], ")"}]}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"3", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "I"}], 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "I", 
               RowBox[{"(", 
                RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "I"}], 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], ")"}],
             "^", "3"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", 
            RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}], 
        RowBox[{
         RowBox[{"(", "I", ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", "q"}], ")"}]}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"3", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "I"}], 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], "+", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "I", 
               RowBox[{"(", 
                RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "I"}], 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], ")"}],
             "^", "3"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", 
            RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"2", "p"}]}], "}"}]}], "]"}]}]}]}]], "Input",ExpressionUUID->\
"1f939b8a-a832-470d-a0ab-d8245ed8d851"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I4", "[", 
   RowBox[{"p_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "I", " ", "\[Tau]"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"I2", "[", 
      RowBox[{
       RowBox[{"p", "+", "2"}], ",", "1"}], "]"}], "-", 
     RowBox[{"8", 
      RowBox[{"I2", "[", 
       RowBox[{
        RowBox[{"p", "+", "1"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"16", 
      RowBox[{"I2", "[", 
       RowBox[{"p", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "p"}], ")"}]}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"suml", ",", 
            RowBox[{"{", 
             RowBox[{"\[Tau]", ",", "3"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"D", "[", 
           RowBox[{"suml", ",", 
            RowBox[{"{", 
             RowBox[{"\[Tau]", ",", "2"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"4", "I", " ", 
          RowBox[{"D", "[", 
           RowBox[{"suml", ",", "\[Tau]"}], "]"}]}], "-", 
         RowBox[{"8", "suml"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", ",", 
          RowBox[{"2", "p"}]}], "}"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.93929282510905*^9, 3.939292825665073*^9}, {
  3.939295936147613*^9, 3.939295936474126*^9}, {3.9392959744372*^9, 
  3.939296215838829*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"99dfaf3b-bb79-454c-b22c-57db7ca37b2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I4", "[", 
   RowBox[{"p_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "I", " ", "\[Tau]"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"I2", "[", 
      RowBox[{
       RowBox[{"p", "+", "2"}], ",", "2"}], "]"}], "-", 
     RowBox[{"8", 
      RowBox[{"I2", "[", 
       RowBox[{
        RowBox[{"p", "+", "1"}], ",", "2"}], "]"}]}], "+", 
     RowBox[{"16", 
      RowBox[{"I2", "[", 
       RowBox[{"p", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "p"}], ")"}]}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"D", "[", 
           RowBox[{"suml", ",", 
            RowBox[{"{", 
             RowBox[{"\[Tau]", ",", "2"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"4", "I", " ", 
          RowBox[{"D", "[", 
           RowBox[{"suml", ",", "\[Tau]"}], "]"}]}], "+", 
         RowBox[{"4", "suml"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", ",", 
          RowBox[{"2", "p"}]}], "}"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.939295942090954*^9, 3.939295942295957*^9}, {
  3.939296227298101*^9, 3.939296277794285*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"f1b261f5-c124-41a5-835f-669e8138b63d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"It1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "I"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", "p"}], ")"}]}]}], 
   RowBox[{"Exp", "[", 
    RowBox[{"I", " ", "\[Tau]"}], "]"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Sigma]"}], "]"}], 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"q", ",", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "I", " ", "\[Sigma]"}], "]"}]}], ")"}]}]}], 
      "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[Sigma]"}], "]"}], 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"q", ",", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", "I", " ", "\[Sigma]"}], "]"}]}], ")"}]}]}], "-", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Tau]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", 
       RowBox[{"2", "p"}]}], "}"}]}], "]"}]}]}]], "Input",ExpressionUUID->\
"82dfc754-95b2-4f8a-af05-53578d990ee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"It2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "I"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", "p"}], ")"}]}]}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "I", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"q", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "I", " ", "\[Sigma]"}], "]"}]}], ")"}]}]}], 
       "+", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "I", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}], 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"q", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}]}], "]"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Exp", "[", 
            RowBox[{"2", "I", " ", "\[Sigma]"}], "]"}]}], ")"}]}]}], "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "\[Sigma]"}], ")"}]}], "]"}], "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "\[Sigma]"}], ")"}]}], "]"}], "-", 
       RowBox[{"1", "/", 
        RowBox[{"2", "^", "q"}]}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", 
       RowBox[{"2", "p"}]}], "}"}]}], "]"}]}]}]], "Input",ExpressionUUID->\
"4ab5cc46-c0fc-4b99-b552-346fdd2a3316"]
}, Closed]]
}, Open  ]],

Cell["", "Section",ExpressionUUID->"0dbba025-6b75-4811-b021-d3b73d4f3424"],

Cell[CellGroupData[{

Cell["Appendix F", "Section",
 CellChangeTimes->{{3.94880834608624*^9, 3.948808348303968*^9}, {
  3.948808665459898*^9, 
  3.948808665591691*^9}},ExpressionUUID->"de872b32-0a9f-4400-af2d-\
d7b213e36654"],

Cell[CellGroupData[{

Cell["Formula (F.22) ", "Subsection",
 CellChangeTimes->{{3.937991892801659*^9, 3.9379918962817593`*^9}, {
  3.948808469026473*^9, 3.948808493133512*^9}, {3.949567584889669*^9, 
  3.949567589192999*^9}, {3.949987666554337*^9, 
  3.949987667153019*^9}},ExpressionUUID->"522f8061-c7bd-42e3-966a-\
91daaeea0966"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calK2", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], "2"]}], "+", " ", 
      RowBox[{"\[CapitalPsi]p", "[", "2", "]"}], "-", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937993711131832*^9, 3.937993747132497*^9}, {
  3.948808399773903*^9, 3.948808401514449*^9}, {3.948976226938477*^9, 
  3.948976235848853*^9}},ExpressionUUID->"011a79fc-2321-434b-832c-\
3c12d9a88da5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula (F.23)", "Subsection",
 CellChangeTimes->{{3.937991892801659*^9, 3.9379918962817593`*^9}, {
  3.948808469026473*^9, 3.9488084957747593`*^9}, {3.949567592993575*^9, 
  3.9495675973690166`*^9}, {3.949987668258666*^9, 
  3.949987668385365*^9}},ExpressionUUID->"c5ec9215-b932-4dec-a2cf-\
a1d6e50facfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calK3", "=", " ", 
   RowBox[{
    FractionBox["1", "12"], 
    RowBox[{"(", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "2", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], 
       RowBox[{"\[CapitalPsi]p", "[", "3", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"\[CapitalPsi]p", "[", "2", "]"}]}], "-", 
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"], 
       RowBox[{"(", " ", "calK2", " ", ")"}]}], " ", "-", " ", 
      SuperscriptBox["\[Pi]", "4"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937991547511962*^9, 3.937991666025635*^9}, {
  3.9379919153260612`*^9, 3.937991915685072*^9}, {3.937993482104314*^9, 
  3.937993483616858*^9}, {3.937993740016474*^9, 3.937993749144087*^9}, {
  3.948808403125646*^9, 3.9488084087645063`*^9}, {3.9489762397807903`*^9, 
  3.948976251683839*^9}},ExpressionUUID->"26a0df15-cc66-42f8-a390-\
e26a24704078"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula (F.24)", "Subsection",
 CellChangeTimes->{{3.937991892801659*^9, 3.9379918962817593`*^9}, {
  3.948808469026473*^9, 3.9488084965832853`*^9}, {3.949567600330669*^9, 
  3.9495676040566874`*^9}, {3.949987669687936*^9, 
  3.949987669822568*^9}},ExpressionUUID->"73e541cb-d932-4300-b0c6-\
9221777344bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calK4", "=", " ", 
   RowBox[{
    FractionBox["1", "144"], " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], "4"], " ", 
       RowBox[{"\[CapitalPsi]p", "[", "2", "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "2", "]"}], "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], "3"], " ", 
       RowBox[{"\[CapitalPsi]p", "[", "3", "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], " ", 
       RowBox[{"\[CapitalPsi]p", "[", "2", "]"}], " ", 
       RowBox[{"\[CapitalPsi]p", "[", "3", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], "2"], " ", 
       RowBox[{"\[CapitalPsi]p", "[", "4", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"\[CapitalPsi]p", "[", "2", "]"}], " ", 
       RowBox[{"\[CapitalPsi]p", "[", "4", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], "2"], " ", 
          RowBox[{"\[CapitalPsi]p", "[", "2", "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalPsi]p", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"\[CapitalPsi]p", "[", "1", "]"}], " ", 
          RowBox[{"\[CapitalPsi]p", "[", "3", "]"}]}], "-", 
         RowBox[{"\[CapitalPsi]p", "[", "4", "]"}]}], ")"}]}], "-", 
      RowBox[{"9", " ", "4", "  ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", "calK3", ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "4"], 
       RowBox[{"(", "calK2", ")"}]}], "-", " ", 
      SuperscriptBox["\[Pi]", "6"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.937991671627844*^9, 3.937991693417449*^9}, {
  3.9379917546890793`*^9, 3.9379918805761538`*^9}, {3.93799191740871*^9, 
  3.937991917806439*^9}, {3.9379934387580767`*^9, 3.937993478558625*^9}, {
  3.937993741696486*^9, 3.93799375564703*^9}, {3.948808411861689*^9, 
  3.94880844756393*^9}, {3.948808506301412*^9, 3.948808529052024*^9}, {
  3.9489762448283854`*^9, 
  3.948976257764393*^9}},ExpressionUUID->"16b8cfa7-98ed-4716-8b65-\
3cbd4d714824"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1051.6535433070867`, 653.1023622047244},
WindowMargins->{{25.511811023622048`, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a83a02c1-7854-4d1d-a444-a78f93fd8bcb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 163, 3, 54, "Subsection",ExpressionUUID->"01440a2c-fb5a-4d32-bc66-4d044ef80f6b"],
Cell[746, 27, 548, 13, 30, "Input",ExpressionUUID->"5603b095-b952-472b-8be5-6498d59b4e4a"],
Cell[CellGroupData[{
Cell[1319, 44, 246, 4, 45, "Subsubsection",ExpressionUUID->"5c184b52-59ca-42cd-8649-81e9f5d628c4"],
Cell[1568, 50, 398, 11, 30, "Input",ExpressionUUID->"883b54dd-c027-47a6-a028-706664f97838"]
}, Closed]],
Cell[CellGroupData[{
Cell[2003, 66, 217, 4, 37, "Subsubsection",ExpressionUUID->"1a01b920-3f42-402f-b643-556dd357459f"],
Cell[2223, 72, 1213, 40, 51, "Input",ExpressionUUID->"16ea33ec-92f7-433d-b129-35e8b0692780"]
}, Closed]],
Cell[CellGroupData[{
Cell[3473, 117, 295, 4, 37, "Subsubsection",ExpressionUUID->"a8b2c17c-780d-41fc-839c-9fe1ad0df275"],
Cell[3771, 123, 1502, 44, 115, "Input",ExpressionUUID->"e64aa06d-f148-40b1-819c-cf3210a89821"],
Cell[5276, 169, 720, 18, 73, "Input",ExpressionUUID->"511362f3-73ca-4b21-977a-62b720640d1b"],
Cell[5999, 189, 437, 9, 52, "Input",ExpressionUUID->"3e536c42-d8ef-4b3b-8b47-68ac49d8539b"],
Cell[6439, 200, 750, 19, 73, "Input",ExpressionUUID->"075521c4-86b5-427b-9269-e351c32eae48"]
}, Closed]],
Cell[CellGroupData[{
Cell[7226, 224, 316, 5, 37, "Subsubsection",ExpressionUUID->"40fd2704-12b8-4bfc-91bb-d891aec610e7"],
Cell[7545, 231, 5128, 158, 363, "Input",ExpressionUUID->"935a7068-77e0-4e9d-a909-d0d17b58552e"]
}, Closed]]
}, Open  ]],
Cell[12700, 393, 74, 0, 67, "Section",ExpressionUUID->"083e03ed-dc2f-4600-aa34-0ac84d903b61"],
Cell[CellGroupData[{
Cell[12799, 397, 235, 4, 53, "Section",ExpressionUUID->"3af721ff-8f82-4fb8-b6cf-923e0a19d59a"],
Cell[CellGroupData[{
Cell[13059, 405, 780, 11, 54, "Subsection",ExpressionUUID->"afadcfd5-cd97-4f44-b08f-bfb950b25713"],
Cell[13842, 418, 2353, 74, 113, "Input",ExpressionUUID->"4e65fa00-3ea0-43b3-a0e2-0e8cef7a2f72"]
}, Closed]],
Cell[CellGroupData[{
Cell[16232, 497, 750, 11, 38, "Subsection",ExpressionUUID->"bb290c3c-7b6f-4ebe-8e04-881fc4990497"],
Cell[16985, 510, 3493, 113, 347, "Input",ExpressionUUID->"a6c598c8-1c1b-41c1-8874-c55c0f7375a0"],
Cell[20481, 625, 841, 19, 52, "Input",ExpressionUUID->"ef96215b-9faf-423f-b01a-f88b1df52fe6"]
}, Closed]],
Cell[CellGroupData[{
Cell[21359, 649, 729, 12, 38, "Subsection",ExpressionUUID->"00695a17-7869-4d56-8f0e-27542fff449c"],
Cell[22091, 663, 6277, 195, 387, "Input",ExpressionUUID->"ba5b9660-32a3-426d-b45f-2a4f31b62874"],
Cell[28371, 860, 768, 18, 52, "Input",ExpressionUUID->"20a9b807-62dc-4e32-9a28-bd0700c4799e"]
}, Closed]],
Cell[CellGroupData[{
Cell[29176, 883, 706, 11, 38, "Subsection",ExpressionUUID->"388e6a35-d38f-4f08-b0cc-5b5db63ad7c7"],
Cell[29885, 896, 6381, 206, 661, "Input",ExpressionUUID->"ff44a7e0-58a6-4d28-ab05-708f642bc280"],
Cell[36269, 1104, 1273, 27, 75, "Input",ExpressionUUID->"b7c86e8d-6a94-40bd-9975-0ea1744b3a94"]
}, Closed]],
Cell[CellGroupData[{
Cell[37579, 1136, 571, 10, 38, "Subsection",ExpressionUUID->"8973d51f-be9c-4219-b37e-716d202a9761"],
Cell[38153, 1148, 16727, 500, 955, "Input",ExpressionUUID->"d1f70887-2d86-45b4-b7c3-4c1fec6d52e2"],
Cell[54883, 1650, 1156, 26, 75, "Input",ExpressionUUID->"6012f303-3abd-498d-bc73-868fb8be9e76"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56088, 1682, 332, 5, 67, "Section",ExpressionUUID->"9e3d0878-085d-45ea-8d6c-6795bc70d456"],
Cell[CellGroupData[{
Cell[56445, 1691, 759, 12, 54, "Subsection",ExpressionUUID->"c85c2bea-5aa8-4c16-b6ae-d11f7c345566"],
Cell[57207, 1705, 1770, 48, 199, "Input",ExpressionUUID->"f87ca391-efc5-4366-b606-d45ee0b15f58"],
Cell[58980, 1755, 1342, 34, 93, "Input",ExpressionUUID->"4367dbc9-42c0-467b-a5c5-338e1b62a9dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[60359, 1794, 474, 8, 38, "Subsection",ExpressionUUID->"f4168c1d-7609-4d10-9d27-a2f289ee59f3"],
Cell[60836, 1804, 4162, 131, 454, "Input",ExpressionUUID->"087fb8c7-0951-4953-a5ff-9eac9ec512ce"],
Cell[65001, 1937, 1328, 36, 93, "Input",ExpressionUUID->"bd137be4-ccd4-4e0f-9e83-43ed51855f93"]
}, Closed]]
}, Open  ]],
Cell[66356, 1977, 74, 0, 67, "Section",ExpressionUUID->"c6c58671-1b90-4d8d-85e5-fbe51ef877c8"],
Cell[CellGroupData[{
Cell[66455, 1981, 243, 4, 53, "Section",ExpressionUUID->"f9a2bd7b-439e-481d-9deb-9767c8669249"],
Cell[CellGroupData[{
Cell[66723, 1989, 446, 6, 54, "Subsection",ExpressionUUID->"420e7dba-a682-47ce-9133-32449e26eb4c"],
Cell[67172, 1997, 5931, 164, 310, "Input",ExpressionUUID->"26483f4f-ecef-46bd-a213-1f2c610052d6"],
Cell[73106, 2163, 1142, 31, 118, "Input",ExpressionUUID->"4dcd3a8b-5eea-4389-9727-ae9ba72586ee"]
}, Closed]],
Cell[CellGroupData[{
Cell[74285, 2199, 519, 7, 38, "Subsection",ExpressionUUID->"7dc54e53-5b5f-4ffc-a392-45939ff8f0dc"],
Cell[74807, 2208, 25291, 690, 1121, "Input",ExpressionUUID->"962fc80e-069b-415a-b14e-35ee076d3c49"],
Cell[100101, 2900, 1398, 36, 131, "Input",ExpressionUUID->"d9e9dde1-f751-4c2b-afcd-2e1491943a5f"]
}, Closed]],
Cell[CellGroupData[{
Cell[101536, 2941, 661, 9, 38, "Subsection",ExpressionUUID->"a7334092-4255-4f06-8dcb-a0741b701e1e"],
Cell[102200, 2952, 79398, 2062, 3422, "Input",ExpressionUUID->"7e339d51-b671-4f50-a8ba-e1fa73c29b7c"],
Cell[181601, 5016, 1667, 42, 170, "Input",ExpressionUUID->"b634f42a-9b85-4786-91f7-809374dabe13"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183317, 5064, 162, 3, 67, "Section",ExpressionUUID->"bcdd4c48-b0c7-4c17-858c-48d23bbc31f9"],
Cell[CellGroupData[{
Cell[183504, 5071, 548, 8, 54, "Subsection",ExpressionUUID->"33ab9352-d097-4bae-8d64-116899e897ef"],
Cell[184055, 5081, 3364, 106, 181, "Input",ExpressionUUID->"978b048a-bd23-42ea-95cf-700ca68aca6e"],
Cell[187422, 5189, 275, 7, 30, "Input",ExpressionUUID->"34472596-2782-401a-a12b-5dac9b0a8dfb"]
}, Closed]],
Cell[CellGroupData[{
Cell[187734, 5201, 589, 10, 38, "Subsection",ExpressionUUID->"b42c9721-5f64-450e-ad54-68e815397f04"],
Cell[CellGroupData[{
Cell[188348, 5215, 219, 4, 45, "Subsubsection",ExpressionUUID->"7236c450-1368-426a-98b0-355c7f0dee48"],
Cell[188570, 5221, 1608, 46, 115, "Input",ExpressionUUID->"ce819971-5bd9-4c8c-8264-9f1f679c6a49"]
}, Closed]],
Cell[CellGroupData[{
Cell[190215, 5272, 321, 5, 37, "Subsubsection",ExpressionUUID->"b6169e81-c099-48cc-b14d-4fe59c365667"],
Cell[190539, 5279, 4722, 148, 197, "Input",ExpressionUUID->"9b9b81b4-8273-497b-8bfb-0c2b2809e27d"]
}, Closed]],
Cell[CellGroupData[{
Cell[195298, 5432, 349, 5, 37, "Subsubsection",ExpressionUUID->"a4e19bd1-4722-4621-ac81-a7496c3c467b"],
Cell[195650, 5439, 3725, 116, 177, "Input",ExpressionUUID->"55647cea-82f2-4766-baaf-07f5dd0cb8db"],
Cell[199378, 5557, 166, 3, 35, "Text",ExpressionUUID->"3b2ace81-ef7d-4f88-834e-b3bb892f586f"],
Cell[CellGroupData[{
Cell[199569, 5564, 1273, 39, 73, "Input",ExpressionUUID->"28116cd2-4edb-431a-8525-da0eded3e6a3"],
Cell[200845, 5605, 223, 3, 34, "Output",ExpressionUUID->"6861619a-37d8-46c8-a0b1-75b771a81510"],
Cell[201071, 5610, 223, 3, 34, "Output",ExpressionUUID->"e1ffb864-8a08-4cf8-9cfb-f0fd36cd310c"],
Cell[201297, 5615, 395, 10, 51, "Output",ExpressionUUID->"b96a52d0-6a3f-4be7-9b6d-5fd3e7f7f771"]
}, Open  ]],
Cell[201707, 5628, 377, 7, 35, "Text",ExpressionUUID->"1cfb2faa-a95d-4b03-9429-8bdfe67e7f1a"]
}, Closed]],
Cell[CellGroupData[{
Cell[202121, 5640, 307, 5, 37, "Subsubsection",ExpressionUUID->"5b32e0d7-1152-4bb3-9be5-ef99b7d7565f"],
Cell[202431, 5647, 3745, 104, 385, "Text",ExpressionUUID->"71520d09-5096-4549-9ea4-09e1f16e72f8"],
Cell[206179, 5753, 10854, 335, 459, "Input",ExpressionUUID->"0c03ff32-2692-4ea4-94a6-da50d91d2ce5"],
Cell[CellGroupData[{
Cell[217058, 6092, 1222, 39, 73, "Input",ExpressionUUID->"7f2413e2-6f57-4a12-8d5f-fb9d3bbb780b"],
Cell[218283, 6133, 149, 2, 34, "Output",ExpressionUUID->"2e9c5077-64a0-4691-ba10-fd9462dd9509"],
Cell[218435, 6137, 149, 2, 34, "Output",ExpressionUUID->"245e7222-8bcc-4ce6-816c-fab5057424cd"],
Cell[218587, 6141, 151, 2, 34, "Output",ExpressionUUID->"31f4ce76-ade1-432b-945d-c16c58abf3f2"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[218799, 6150, 836, 13, 38, "Subsection",ExpressionUUID->"be71887d-a1b1-449b-a311-d19d6f7d66df"],
Cell[219638, 6165, 3706, 106, 194, "Input",ExpressionUUID->"9c4d7d41-6386-4f84-aff1-a3f09ba10255"],
Cell[223347, 6273, 1414, 35, 94, "Input",ExpressionUUID->"147cf13d-63f8-4cb6-9747-18cc79ff67bb"]
}, Closed]],
Cell[CellGroupData[{
Cell[224798, 6313, 542, 8, 38, "Subsection",ExpressionUUID->"587214c1-a9fd-4258-bda6-91eb6969837a"],
Cell[225343, 6323, 19350, 523, 772, "Input",ExpressionUUID->"a27f52cb-fea8-4fb7-bbb1-f44605009462"],
Cell[244696, 6848, 1410, 36, 94, "Input",ExpressionUUID->"02180fa7-49f2-405e-a9cf-e162c7e19770"]
}, Closed]],
Cell[CellGroupData[{
Cell[246143, 6889, 506, 8, 38, "Subsection",ExpressionUUID->"71a1e7ac-463b-4a23-ae45-2adc64103acd"],
Cell[246652, 6899, 1751, 43, 157, "Text",ExpressionUUID->"12a5f307-f19e-463c-8cc2-ad7527ca8ceb"],
Cell[248406, 6944, 13548, 415, 520, "Input",ExpressionUUID->"c363c70a-7a99-4bd2-9e62-b708d80ce41e"],
Cell[CellGroupData[{
Cell[261979, 7363, 1655, 51, 91, "Input",ExpressionUUID->"965c3636-40b0-4967-b63d-73e2246b2a40"],
Cell[263637, 7416, 343, 6, 34, "Output",ExpressionUUID->"ed64e0c1-5a47-4f9d-ba95-faea3c8d03a2"],
Cell[263983, 7424, 343, 6, 34, "Output",ExpressionUUID->"91f855b4-68b7-4330-891e-d26e3181afd8"],
Cell[264329, 7432, 344, 6, 34, "Output",ExpressionUUID->"511c6733-a31f-4d35-a784-c90fb7af17e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[264712, 7443, 74, 0, 67, "Section",ExpressionUUID->"4374415d-3f1f-4c2d-abbd-370ed8d5f533"],
Cell[CellGroupData[{
Cell[264811, 7447, 249, 4, 53, "Section",ExpressionUUID->"3f15a331-33a3-447e-94f9-9fdeab24dbb5"],
Cell[CellGroupData[{
Cell[265085, 7455, 410, 6, 54, "Subsection",ExpressionUUID->"8d5f6a58-b4a5-4a53-8d62-7fd9d94d43e3"],
Cell[265498, 7463, 619, 21, 36, "Input",ExpressionUUID->"36f8e569-62f6-4996-aaef-b46b1d907ec6"],
Cell[CellGroupData[{
Cell[266142, 7488, 697, 18, 33, "Input",ExpressionUUID->"cead84b1-155f-4c71-abce-3db6b215d18c"],
Cell[266842, 7508, 368, 6, 32, "Output",ExpressionUUID->"4c90355a-ec4a-4481-81f6-ef465f6a37e1"]
}, Open  ]],
Cell[267225, 7517, 1384, 46, 36, "Input",ExpressionUUID->"43ae2207-89aa-4f51-a263-0f6e0226914c"],
Cell[268612, 7565, 1353, 45, 36, "Input",ExpressionUUID->"098a1f59-289d-4096-8220-853a76ce93f3"],
Cell[269968, 7612, 2479, 82, 82, "Input",ExpressionUUID->"422a7ab2-cf48-4345-8f24-778544b9fd6c"],
Cell[272450, 7696, 3782, 117, 116, "Input",ExpressionUUID->"1f939b8a-a832-470d-a0ab-d8245ed8d851"],
Cell[276235, 7815, 1658, 50, 78, "Input",ExpressionUUID->"99dfaf3b-bb79-454c-b22c-57db7ca37b2f"],
Cell[277896, 7867, 1403, 43, 36, "Input",ExpressionUUID->"f1b261f5-c124-41a5-835f-669e8138b63d"],
Cell[279302, 7912, 1737, 57, 108, "Input",ExpressionUUID->"82dfc754-95b2-4f8a-af05-53578d990ee3"],
Cell[281042, 7971, 2098, 66, 108, "Input",ExpressionUUID->"4ab5cc46-c0fc-4b99-b552-346fdd2a3316"]
}, Closed]]
}, Open  ]],
Cell[283167, 8041, 74, 0, 67, "Section",ExpressionUUID->"0dbba025-6b75-4811-b021-d3b73d4f3424"],
Cell[CellGroupData[{
Cell[283266, 8045, 203, 4, 53, "Section",ExpressionUUID->"de872b32-0a9f-4400-af2d-d7b213e36654"],
Cell[CellGroupData[{
Cell[283494, 8053, 309, 5, 54, "Subsection",ExpressionUUID->"522f8061-c7bd-42e3-966a-91daaeea0966"],
Cell[283806, 8060, 575, 15, 47, "Input",ExpressionUUID->"011a79fc-2321-434b-832c-3c12d9a88da5"]
}, Closed]],
Cell[CellGroupData[{
Cell[284418, 8080, 312, 5, 38, "Subsection",ExpressionUUID->"c5ec9215-b932-4dec-a2cf-a1d6e50facfc"],
Cell[284733, 8087, 1147, 27, 47, "Input",ExpressionUUID->"26a0df15-cc66-42f8-a390-e26a24704078"]
}, Closed]],
Cell[CellGroupData[{
Cell[285917, 8119, 312, 5, 38, "Subsection",ExpressionUUID->"73e541cb-d932-4300-b0c6-9221777344bf"],
Cell[286232, 8126, 2898, 69, 93, "Input",ExpressionUUID->"16b8cfa7-98ed-4716-8b65-3cbd4d714824"]
}, Closed]]
}, Open  ]]
}
]
*)


